Bare effective potential and Goldstone boson anti-resummation

I discuss the evaluation of the effective potential and related quantities starting from bare perturbation theory followed by $\overline{\rm{MS}}$ renormalization. The advantages of this method include a simple new way of avoiding infrared problems associated with Goldstone bosons, by treating their bare squared masses as two-point interaction vertices instead of incorporating them into the propagators. Thus, only positive integer powers of the Goldstone-boson squared masses appear at every stage of calculation, avoiding the imaginary parts and singularities encountered in intermediate steps of previous resummation methods for the minimization conditions. This Goldstone boson anti-resummation approach is implemented using simple rules provided through three-loop order in terms of the master vacuum integrals. Explicit results are given for the Standard Model at three-loop order. The method is shown to give effective potential minimization conditions that are consistent with previous resummation methods, but in a form more directly useful for related future multi-loop calculations of observables in the tadpole-free scheme.

==> anc/GoldstoneRules.txt <==
(* ----------------------------------------------------------------------

This file contains the rules for expanding the basis vacuum integrals 
when some of the arguments are Goldstone bosons whose bare squared 
masses are treated as 2-point interactions rather than part of the 
propagators, as in equation (1.23) of the paper 
"Bare effective potential and Goldstone boson anti-resummation" 
by Stephen P. Martin.

The main result of this file is GoldstoneRules, which takes the form of 
a list of Mathematica rules. The rules act on expressions in which the 
names of the bare Goldstone boson squared mass arguments are assumed to 
be taken from the list {GB, G1B, G2B, G3B, G4B, G5B, G6B}.

In the following, AA[x], II[x,y,z], FF[w,x,y,z], GG[v,w,x,y,z], and 
HH[u,v,w,x,y,z] are the unrenormalized (boldfaced) integrals as defined in 
equations (2.3), (2.4), and (3.10)-(3.12), and HHp[u,v,w,x,y,z] is the 
partial derivative of HH[u,v,w,x,y,z] with respect to u. The first part of 
the file provides Mathematica identities that enforce the symmetries of 
these basis integrals.

This file can be read into Mathematica.
------------------------------------------------------------------------- *)


(* ---------------------------------------------------------------------- *)
(*-- Enforce symmetries of the basis integrals II, FF, GG, HH, and dHH -- *)

Attributes[II] = {Orderless};

FF[w_, x_, y_, z_] /; Not[OrderedQ[{y,z}]] := FF[w, x, z, y];
FF[w_, x_, y_, z_] /; Not[OrderedQ[{x,y}]] := FF[w, y, x, z];

GG[v_, w_, x_, y_, z_] /; Not[OrderedQ[{w,x}]] := GG[v, x, w, y, z];
GG[v_, w_, x_, y_, z_] /; Not[OrderedQ[{y,z}]] := GG[v, w, x, z, y];
GG[v_, w_, x_, y_, z_] /; Not[OrderedQ[{{w,x},{y,z}}]] := GG[v, y, z, w, x];

tetrahedralSymmetriesHH = {
  {1, 2, 3, 4, 5, 6}, {1, 3, 2, 6, 5, 4}, {1, 4, 6, 2, 5, 3}, 
  {1, 6, 4, 3, 5, 2}, {2, 1, 3, 4, 6, 5}, {2, 3, 1, 5, 6, 4}, 
  {2, 4, 5, 1, 6, 3}, {2, 5, 4, 3, 6, 1}, {3, 1, 2, 6, 4, 5}, 
  {3, 2, 1, 5, 4, 6}, {3, 5, 6, 2, 4, 1}, {3, 6, 5, 1, 4, 2}, 
  {4, 1, 6, 2, 3, 5}, {4, 2, 5, 1, 3, 6}, {4, 5, 2, 6, 3, 1}, 
  {4, 6, 1, 5, 3, 2}, {5, 2, 4, 3, 1, 6}, {5, 3, 6, 2, 1, 4}, 
  {5, 4, 2, 6, 1, 3}, {5, 6, 3, 4, 1, 2}, {6, 1, 4, 3, 2, 5}, 
  {6, 3, 5, 1, 2, 4}, {6, 4, 1, 5, 2, 3}, {6, 5, 3, 4, 2, 1}};

canonicalOrderHH[args_List] := 
  First[Sort[Table[args[[p]], {p, tetrahedralSymmetriesHH}]]];

HH[x1_, x2_, x3_, x4_, x5_, x6_] /; 
   {x1, x2, x3, x4, x5, x6} =!= canonicalOrderHH[{x1, x2, x3, x4, x5, x6}] :=
  HH @@ canonicalOrderHH[{x1, x2, x3, x4, x5, x6}];

symmetriesdHH = {{1, 2, 3, 4, 5, 6}, {1, 3, 2, 6, 5, 4}, {1, 4, 6, 2, 5, 3},
  {1, 6, 4, 3, 5, 2}};

canonicalOrderdHH[args_List] :=
  First[Sort[Table[args[[p]], {p, symmetriesdHH}]]];

dHH[x1_, x2_, x3_, x4_, x5_, x6_] /;
   {x1, x2, x3, x4, x5, x6} =!= canonicalOrderdHH[{x1, x2, x3, x4, x5, x6}] :=
  dHH @@ canonicalOrderdHH[{x1, x2, x3, x4, x5, x6}];

(* ---------------------------------------------------------------------- *)
(* --- Scale-free loop integrals vanish in dimensional regularization. -- *)

AA[0] = 0;
II[0, 0, 0] = 0;
FF[0, 0, 0, 0] = 0;
GG[0, 0, 0, 0, 0] = 0;
HH[0, 0, 0, 0, 0, 0] = 0;
dHH[0, 0, 0, 0, 0, 0] = 0;

(* ---------------------------------------------------------------------- *)
(* List of allowed names of Goldstone boson bare squared masses. *)
Goldstones = {GB, G1B, G2B, G3B, G4B, G5B, G6B};

(* Returns True if x is a Goldstone, otherwise False. *)
GoldstoneQ[x_] := MemberQ[Goldstones, x];

(* Rule that sets all Goldstone boson squared masses to 0. *)
zeroGrule = Table[ Goldstones[[jj]] -> 0 ,{jj,1,Length[Goldstones]}];

(* 
   The following rule gives the result of the transformation equation (),
   for calculations of vacuum integrals up to 3-loop order, making use of 
   helper functions defined below.
*)
GoldstoneRules = {
  AA[x_] :> (AA[x] /. zeroGrule)
,
  II[x_, y_, z_] :> (II[x, y, z] /. zeroGrule) +
    If[ GoldstoneQ[x], x IIexp1[{y, z} /. zeroGrule], 0] +
    If[ GoldstoneQ[y], y IIexp1[{x, z} /. zeroGrule], 0] +
    If[ GoldstoneQ[z], z IIexp1[{x, y} /. zeroGrule], 0] +
    If[ GoldstoneQ[x], x^2 IIexp2[{y, z} /. zeroGrule], 0] +
    If[ GoldstoneQ[y], y^2 IIexp2[{x, z} /. zeroGrule], 0] +
    If[ GoldstoneQ[z], z^2 IIexp2[{x, y} /. zeroGrule], 0] +
    If[ GoldstoneQ[x] && GoldstoneQ[y], x y IIexp3[z /. zeroGrule], 0] +
    If[ GoldstoneQ[x] && GoldstoneQ[z], x z IIexp3[y /. zeroGrule], 0] +
    If[ GoldstoneQ[y] && GoldstoneQ[z], y z IIexp3[x /. zeroGrule], 0]
,
  FF[w_, x_, y_, z_] :> (FF[w, x, y, z] /. zeroGrule) + 
    If[ GoldstoneQ[w], w FFexp1[{x, y, z} /. zeroGrule], 0] +
    If[ GoldstoneQ[x], x FFexp2[{w, y, z} /. zeroGrule], 0] +
    If[ GoldstoneQ[y], y FFexp2[{w, x, z} /. zeroGrule], 0] +
    If[ GoldstoneQ[z], z FFexp2[{w, x, y} /. zeroGrule], 0] 
,
  GG[v_, w_, x_, y_, z_] :> (GG[v, w, x, y, z] /. zeroGrule) + 
    If[ GoldstoneQ[v], v GGexp1[{w, x, y, z} /. zeroGrule], 0] +
    If[ GoldstoneQ[w], w GGexp2[{v, x, y, z} /. zeroGrule], 0] +
    If[ GoldstoneQ[x], x GGexp2[{v, w, y, z} /. zeroGrule], 0] +
    If[ GoldstoneQ[y], y GGexp2[{v, z, w, x} /. zeroGrule], 0] +
    If[ GoldstoneQ[z], z GGexp2[{v, y, w, x} /. zeroGrule], 0] 
,
  HH[u_, v_, w_, x_, y_, z_] :> (HH[u, v, w, x, y, z] /. zeroGrule) + 
    If[ GoldstoneQ[u], u HHexp[{v, w, x, y, z} /. zeroGrule], 0] +
    If[ GoldstoneQ[v], v HHexp[{u, w, x, z, y} /. zeroGrule], 0] +
    If[ GoldstoneQ[w], w HHexp[{u, v, z, x, y} /. zeroGrule], 0] +
    If[ GoldstoneQ[x], x HHexp[{u, z, v, w, y} /. zeroGrule], 0] +
    If[ GoldstoneQ[y], y HHexp[{v, x, w, u, z} /. zeroGrule], 0] +
    If[ GoldstoneQ[z], z HHexp[{u, x, w, v, y} /. zeroGrule], 0]
};
    
(* ----------------------------------------------------------------------- *)
(* --- The rest of this file defines helper functions appearing above. --- *)

IIexp1[{x_, y_}] /; (UnsameQ[0, x y] && UnsameQ[x,y]) :=
  (2 - d)*AA[x]*AA[y]/(x - y)^2 + (3 - d)*(x + y)*II[0, x, y]/(x - y)^2;

IIexp1[{x_, x_}] /; UnsameQ[0, x] := ((2 - d)*AA[x]^2)/(4*(d - 5)*x^2);

IIexp1[{0, x_}] /; UnsameQ[0,x] := (3 - d)*II[0, 0, x]/x;

IIexp1[{x_, 0}] /; UnsameQ[0,x] := (3 - d)*II[0, 0, x]/x;

IIexp1[{0, 0}] := 0;

IIexp2[{x_, y_}] /; (UnsameQ[0, x y] && UnsameQ[x,y]) :=
  (5 - d)*(2 - d)*(x + y)*AA[x]*AA[y]/(2*(x - y)^4) + 
  (3 - d)*((4 - d)*(x + y)^2 + 4*x*y)*II[0, x, y]/(2*(x - y)^4);

IIexp2[{x_, x_}] /; UnsameQ[0, x] := 
  ((d - 4)*(2 - d)*AA[x]^2)/(8*(d - 7)*(d - 5)*x^3);

IIexp2[{0, x_}] /; UnsameQ[0,x] := (4 - d)*(3 - d)*II[0, 0, x]/(2*x^2);

IIexp2[{x_, 0}] /; UnsameQ[0,x] := (4 - d)*(3 - d)*II[0, 0, x]/(2*x^2);

IIexp2[{0, 0}] := 0;

IIexp3[x_] /; UnsameQ[0,x] := (6 - d)*(3 - d)*II[0, 0, x]/x^2; 

IIexp3[0] := 0;

(* ----------------------------------------------------------------------- *)

HHexp[{0, 0, 0, 0, 0}] = 0
 
HHexp[{v_, w_, x_, y_, z_}] /; 0 =!= v*w*x*y*z && v =!= x && w =!= z && 
      0 =!= -(v*w*x) + w^2*x + w*x^2 + v*w*y - w*x*y + v^2*z - v*w*z - 
        v*x*z - w*x*z - v*y*z + x*y*z + v*z^2 := 
    ((-2 + d)^2*(w - x)*AA[w]^2*AA[x])/(8*(-3 + d)*w*x*(-v + x)*y*(w - z)) + 
     ((-2 + d)^2*(v - y)*AA[v]^2*AA[y])/(8*(-3 + d)*v*(v - x)*y*z*(-w + z)) + 
     (v*(v*x - 2*w*x - x^2 - v*y + x*y + v*z + x*z)*FF[v, 0, y, z])/
      ((v - x)^2*(-(v*w*x) + w^2*x + w*x^2 + v*w*y - w*x*y + v^2*z - v*w*z - 
        v*x*z - w*x*z - v*y*z + x*y*z + v*z^2)) + 
     (v*(v^2*w - v*w^2 - 2*v*w*x - w^2*x + w*x^2 + v^2*z + 2*v*w*z - 
        2*v*x*z + 2*w*x*z + x^2*z - v*z^2 - x*z^2)*FF[v, w, x, z])/
      ((v - x)^2*(w - z)*(-(v*w*x) + w^2*x + w*x^2 + v*w*y - w*x*y + v^2*z - 
        v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + v*z^2)) + 
     (w*(w*x - w*y - 2*v*z + w*z + x*z + y*z - z^2)*FF[w, 0, x, y])/
      ((w - z)^2*(-(v*w*x) + w^2*x + w*x^2 + v*w*y - w*x*y + v^2*z - v*w*z - 
        v*x*z - w*x*z - v*y*z + x*y*z + v*z^2)) - 
     (w*(-v + w + x - z)*FF[w, v, x, z])/((w - z)*(-(v*w*x) + w^2*x + w*x^2 + 
        v*w*y - w*x*y + v^2*z - v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + 
        v*z^2)) - (x*(v^2 - v*w - v*x - w*x - v*y + x*y + 2*v*z)*
       FF[x, 0, w, y])/((v - x)^2*(-(v*w*x) + w^2*x + w*x^2 + v*w*y - w*x*y + 
        v^2*z - v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + v*z^2)) - 
     (2*x*(v^2*w - v*w^2 - 2*v*w*x + w*x^2 + 2*v*w*z - v*z^2)*FF[x, v, w, z])/
      ((v - x)^2*(w - z)*(-(v*w*x) + w^2*x + w*x^2 + v*w*y - w*x*y + v^2*z - 
        v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + v*z^2)) - 
     ((-w + x)*FF[x, w, w, x])/(2*(v - x)*y*(w - z)) + 
     (y*FF[y, 0, v, z])/(-(v*w*x) + w^2*x + w*x^2 + v*w*y - w*x*y + v^2*z - 
       v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + v*z^2) + 
     (y*FF[y, 0, w, x])/(-(v*w*x) + w^2*x + w*x^2 + v*w*y - w*x*y + v^2*z - 
       v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + v*z^2) - 
     ((v - y)*FF[y, v, v, y])/(2*(v - x)*z*(-w + z)) - 
     (z*(-(v*w) + w^2 + 2*w*x - w*y - v*z - w*z + y*z)*FF[z, 0, v, y])/
      ((w - z)^2*(-(v*w*x) + w^2*x + w*x^2 + v*w*y - w*x*y + v^2*z - v*w*z - 
        v*x*z - w*x*z - v*y*z + x*y*z + v*z^2)) + 
     ((-4*v + d*v + 4*y - d*y + 10*z - 3*d*z)*GG[0, v, v, y, y])/
      (4*(v - x)*z*(-w + z)) + ((-2*v^2*w + d*v^2*w + 2*v*w^2 - d*v*w^2 - 
        d*v*w*x + 4*w^2*x - d*w^2*x + 2*w*x^2 + 4*v*w*y - d*v*w*y - 4*w*x*y + 
        d*w*x*y + 4*v^2*z - d*v^2*z - 8*v*w*z + 3*d*v*w*z - 4*v*x*z + 
        d*v*x*z - 4*w*x*z + d*w*x*z - 4*v*y*z + d*v*y*z + 4*x*y*z - d*x*y*z + 
        6*v*z^2 - 2*d*v*z^2)*GG[0, v, x, w, z])/(2*(v - x)*(w - z)*
       (-(v*w*x) + w^2*x + w*x^2 + v*w*y - w*x*y + v^2*z - v*w*z - v*x*z - 
        w*x*z - v*y*z + x*y*z + v*z^2)) + 
     ((4*w - d*w - 4*x + d*x - 10*y + 3*d*y)*GG[0, w, w, x, x])/
      (4*(v - x)*y*(w - z)) - ((-3 + d)*(v - y - z)*GG[v, 0, v, y, z])/
      (2*(v - x)*z*(-w + z)) - ((-3 + d)*v*(v*x - 2*w*x - x^2 - v*y + x*y + 
        v*z + x*z)*GG[v, 0, x, w, y])/((v - x)^2*(-(v*w*x) + w^2*x + w*x^2 + 
        v*w*y - w*x*y + v^2*z - v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + 
        v*z^2)) - ((-3 + d)*(-w + x + y)*GG[w, 0, w, x, y])/
      (2*(v - x)*y*(w - z)) - ((-3 + d)*w*(w*x - w*y - 2*v*z + w*z + x*z + 
        y*z - z^2)*GG[w, 0, z, v, y])/((w - z)^2*(-(v*w*x) + w^2*x + w*x^2 + 
        v*w*y - w*x*y + v^2*z - v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + 
        v*z^2)) + ((-3 + d)*x*(v^2 - v*w - v*x - w*x - v*y + x*y + 2*v*z)*
       GG[x, 0, v, y, z])/((v - x)^2*(-(v*w*x) + w^2*x + w*x^2 + v*w*y - 
        w*x*y + v^2*z - v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + v*z^2)) + 
     ((-3 + d)*(-w + x - y)*GG[x, 0, x, w, y])/(2*(v - x)*y*(w - z)) + 
     ((-3 + d)*(v - y + z)*GG[y, 0, y, v, z])/(2*(v - x)*z*(-w + z)) - 
     ((-3 + d)*y*GG[y, v, w, x, z])/(-(v*w*x) + w^2*x + w*x^2 + v*w*y - 
       w*x*y + v^2*z - v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + v*z^2) + 
     ((-3 + d)*z*(-(v*w) + w^2 + 2*w*x - w*y - v*z - w*z + y*z)*
       GG[z, 0, w, x, y])/((w - z)^2*(-(v*w*x) + w^2*x + w*x^2 + v*w*y - 
        w*x*y + v^2*z - v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + v*z^2)) + 
     ((-4 + d)*(v*x - w*x - v*y - w*y - x*y + y^2 - v*z + w*z - y*z)*
       HH[0, v, w, x, y, z])/(2*(-(v*w*x) + w^2*x + w*x^2 + v*w*y - w*x*y + 
        v^2*z - v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + v*z^2)) - 
     ((-4 + d)*(v^2 - 2*v*y + y^2 + 2*v*z + 2*y*z - 3*z^2)*
       HH[0, v, y, v, z, y])/(4*(v - x)*z*(-w + z)) + 
     ((-4 + d)*(w^2 - 2*w*x + x^2 + 2*w*y + 2*x*y - 3*y^2)*
       HH[0, w, x, w, y, x])/(4*(v - x)*y*(w - z)) + 
     ((w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2)*HHp[y, w, w, x, 0, x])/
      (2*(v - x)*(w - z)) + ((v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2)*
       HHp[z, v, v, y, 0, y])/(2*(v - x)*(w - z)) - 
     ((-2 + d)*(-v + w + x - z)*AA[w]*II[0, v, x])/
      (2*(w - z)*(-(v*w*x) + w^2*x + w*x^2 + v*w*y - w*x*y + v^2*z - v*w*z - 
        v*x*z - w*x*z - v*y*z + x*y*z + v*z^2)) + 
     ((-2 + d)*AA[y]*II[0, v, x])/(2*(-(v*w*x) + w^2*x + w*x^2 + v*w*y - 
        w*x*y + v^2*z - v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + v*z^2)) + 
     ((-2 + d)*(v^2*w - v*w^2 - 2*v*w*x - w^2*x + w*x^2 + v^2*z + 2*v*w*z - 
        2*v*x*z + 2*w*x*z + x^2*z - v*z^2 - x*z^2)*AA[v]*II[0, w, z])/
      (2*(v - x)^2*(w - z)*(-(v*w*x) + w^2*x + w*x^2 + v*w*y - w*x*y + 
        v^2*z - v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + v*z^2)) - 
     ((-2 + d)*(v^2*w - v*w^2 - 2*v*w*x + w*x^2 + 2*v*w*z - v*z^2)*AA[x]*
       II[0, w, z])/((v - x)^2*(w - z)*(-(v*w*x) + w^2*x + w*x^2 + v*w*y - 
        w*x*y + v^2*z - v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + v*z^2)) + 
     ((-2 + d)*AA[y]*II[0, w, z])/(2*(-(v*w*x) + w^2*x + w*x^2 + v*w*y - 
        w*x*y + v^2*z - v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + v*z^2)) - 
     ((-2 + d)*(v^2 - v*w - v*x - w*x - v*y + x*y + 2*v*z)*AA[x]*II[v, w, y])/
      (2*(v - x)^2*(-(v*w*x) + w^2*x + w*x^2 + v*w*y - w*x*y + v^2*z - 
        v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + v*z^2)) - 
     ((-2 + d)*(-(v*w) + w^2 + 2*w*x - w*y - v*z - w*z + y*z)*AA[z]*
       II[v, w, y])/(2*(w - z)^2*(-(v*w*x) + w^2*x + w*x^2 + v*w*y - w*x*y + 
        v^2*z - v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + v*z^2)) + 
     ((-2 + d)*(v*x - 2*w*x - x^2 - v*y + x*y + v*z + x*z)*AA[v]*II[x, y, z])/
      (2*(v - x)^2*(-(v*w*x) + w^2*x + w*x^2 + v*w*y - w*x*y + v^2*z - 
        v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + v*z^2)) + 
     ((-2 + d)*(w*x - w*y - 2*v*z + w*z + x*z + y*z - z^2)*AA[w]*II[x, y, z])/
      (2*(w - z)^2*(-(v*w*x) + w^2*x + w*x^2 + v*w*y - w*x*y + v^2*z - 
        v*w*z - v*x*z - w*x*z - v*y*z + x*y*z + v*z^2))
 
HHexp[{w_, x_, y_, z_, x_}] /; 0 =!= w*x*y*z && w =!= y := 
    ((-2 + d)^2*(w - x)*(-8*w^3 + 2*d*w^3 - 11*w^2*x + 3*d*w^2*x + 24*w*x^2 - 
        6*d*w*x^2 - 5*x^3 + d*x^3 + 3*w^2*y - d*w^2*y + 16*w*x*y - 
        4*d*w*x*y - 19*x^2*y + 5*d*x^2*y + 21*w^2*z - 5*d*w^2*z - 6*w*x*z + 
        2*d*w*x*z + 15*x^2*z - 3*d*x^2*z - 6*w*y*z + 2*d*w*y*z + 16*x*y*z - 
        4*d*x*y*z - 18*w*z^2 + 4*d*w*z^2 - 15*x*z^2 + 3*d*x*z^2 + 3*y*z^2 - 
        d*y*z^2 + 5*z^3 - d*z^3)*AA[w]^2*AA[x])/(16*(-5 + d)*(-3 + d)*w*x^2*
       (w - y)^2*z*(w^2 - 2*w*x + x^2 - 2*w*z - 2*x*z + z^2)) + 
     ((-2 + d)^2*AA[w]*AA[x]^2)/(4*(-3 + d)*x^2*(w - y)^2) + 
     ((-2 + d)^2*(x - y)*(-19*w*x^2 + 5*d*w*x^2 - 5*x^3 + d*x^3 + 16*w*x*y - 
        4*d*w*x*y + 24*x^2*y - 6*d*x^2*y + 3*w*y^2 - d*w*y^2 - 11*x*y^2 + 
        3*d*x*y^2 - 8*y^3 + 2*d*y^3 + 16*w*x*z - 4*d*w*x*z + 15*x^2*z - 
        3*d*x^2*z - 6*w*y*z + 2*d*w*y*z - 6*x*y*z + 2*d*x*y*z + 21*y^2*z - 
        5*d*y^2*z + 3*w*z^2 - d*w*z^2 - 15*x*z^2 + 3*d*x*z^2 - 18*y*z^2 + 
        4*d*y*z^2 + 5*z^3 - d*z^3)*AA[x]^2*AA[y])/(16*(-5 + d)*(-3 + d)*x^2*y*
       (-w + y)^2*z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     ((-2 + d)^2*AA[x]^2*AA[z])/(4*(-3 + d)*x^2*(w - y)^2) - 
     (w*(-3*w^3 + d*w^3 + 2*w^2*x - 10*w*x^2 + 2*d*w*x^2 + 5*x^3 - d*x^3 + 
        11*w^2*y - 3*d*w^2*y - 4*w*x*y + 5*x^2*y - d*x^2*y - 3*w*y^2 + 
        d*w*y^2 - 3*x*y^2 + d*x*y^2 - 2*w^2*z - 15*x^2*z + 3*d*x^2*z - 
        16*w*y*z + 4*d*w*y*z - 10*x*y*z + 2*d*x*y*z + 3*y^2*z - d*y^2*z + 
        10*w*z^2 - 2*d*w*z^2 + 15*x*z^2 - 3*d*x*z^2 + 5*y*z^2 - d*y*z^2 - 
        5*z^3 + d*z^3)*FF[w, 0, x, z])/((-5 + d)*x*(w - y)^3*
       (w^2 - 2*w*x + x^2 - 2*w*z - 2*x*z + z^2)) - 
     (w*FF[w, x, x, y])/(x*(w - y)^2) - 
     ((w - x)*(-8*w^3 + 2*d*w^3 - 11*w^2*x + 3*d*w^2*x + 24*w*x^2 - 
        6*d*w*x^2 - 5*x^3 + d*x^3 + 3*w^2*y - d*w^2*y + 16*w*x*y - 
        4*d*w*x*y - 19*x^2*y + 5*d*x^2*y + 21*w^2*z - 5*d*w^2*z - 6*w*x*z + 
        2*d*w*x*z + 15*x^2*z - 3*d*x^2*z - 6*w*y*z + 2*d*w*y*z + 16*x*y*z - 
        4*d*x*y*z - 18*w*z^2 + 4*d*w*z^2 - 15*x*z^2 + 3*d*x*z^2 + 3*y*z^2 - 
        d*y*z^2 + 5*z^3 - d*z^3)*FF[x, w, w, x])/(4*(-5 + d)*x*(w - y)^2*z*
       (w^2 - 2*w*x + x^2 - 2*w*z - 2*x*z + z^2)) - 
     ((w + 4*x - y)*FF[x, w, x, y])/(4*x*(w - y)^2) - 
     (y*(3*w^2*x - d*w^2*x - 5*w*x^2 + d*w*x^2 - 5*x^3 + d*x^3 + 3*w^2*y - 
        d*w^2*y + 4*w*x*y + 10*x^2*y - 2*d*x^2*y - 11*w*y^2 + 3*d*w*y^2 - 
        2*x*y^2 + 3*y^3 - d*y^3 - 3*w^2*z + d*w^2*z + 10*w*x*z - 2*d*w*x*z + 
        15*x^2*z - 3*d*x^2*z + 16*w*y*z - 4*d*w*y*z + 2*y^2*z - 5*w*z^2 + 
        d*w*z^2 - 15*x*z^2 + 3*d*x*z^2 - 10*y*z^2 + 2*d*y*z^2 + 5*z^3 - 
        d*z^3)*FF[y, 0, x, z])/((-5 + d)*x*(w - y)^3*(x^2 - 2*x*y + y^2 - 
        2*x*z - 2*y*z + z^2)) - ((x - y)*(-19*w*x^2 + 5*d*w*x^2 - 5*x^3 + 
        d*x^3 + 16*w*x*y - 4*d*w*x*y + 24*x^2*y - 6*d*x^2*y + 3*w*y^2 - 
        d*w*y^2 - 11*x*y^2 + 3*d*x*y^2 - 8*y^3 + 2*d*y^3 + 16*w*x*z - 
        4*d*w*x*z + 15*x^2*z - 3*d*x^2*z - 6*w*y*z + 2*d*w*y*z - 6*x*y*z + 
        2*d*x*y*z + 21*y^2*z - 5*d*y^2*z + 3*w*z^2 - d*w*z^2 - 15*x*z^2 + 
        3*d*x*z^2 - 18*y*z^2 + 4*d*y*z^2 + 5*z^3 - d*z^3)*FF[y, x, x, y])/
      (4*(-5 + d)*x*(-w + y)^2*z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     (z*(-8*w^2 + 2*d*w^2 + 13*w*x - 3*d*w*x - 5*x^2 + d*x^2 + 3*w*y - 
        d*w*y - 3*x*y + d*x*y + 13*w*z - 3*d*w*z + 10*x*z - 2*d*x*z - 3*y*z + 
        d*y*z - 5*z^2 + d*z^2)*FF[z, 0, w, x])/((-5 + d)*x*(w - y)^2*
       (w^2 - 2*w*x + x^2 - 2*w*z - 2*x*z + z^2)) + 
     (z*(-3*w*x + d*w*x - 5*x^2 + d*x^2 + 3*w*y - d*w*y + 13*x*y - 3*d*x*y - 
        8*y^2 + 2*d*y^2 - 3*w*z + d*w*z + 10*x*z - 2*d*x*z + 13*y*z - 
        3*d*y*z - 5*z^2 + d*z^2)*FF[z, 0, x, y])/((-5 + d)*x*(w - y)^2*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     ((4*w - d*w - 4*x + d*x - 10*z + 3*d*z)*(-8*w^3 + 2*d*w^3 - 11*w^2*x + 
        3*d*w^2*x + 24*w*x^2 - 6*d*w*x^2 - 5*x^3 + d*x^3 + 3*w^2*y - 
        d*w^2*y + 16*w*x*y - 4*d*w*x*y - 19*x^2*y + 5*d*x^2*y + 21*w^2*z - 
        5*d*w^2*z - 6*w*x*z + 2*d*w*x*z + 15*x^2*z - 3*d*x^2*z - 6*w*y*z + 
        2*d*w*y*z + 16*x*y*z - 4*d*x*y*z - 18*w*z^2 + 4*d*w*z^2 - 15*x*z^2 + 
        3*d*x*z^2 + 3*y*z^2 - d*y*z^2 + 5*z^3 - d*z^3)*GG[0, w, w, x, x])/
      (8*(-5 + d)*x*(w - y)^2*z*(w^2 - 2*w*x + x^2 - 2*w*z - 2*x*z + z^2)) + 
     ((-5*w + d*w - 8*x + 2*d*x - 3*y + d*y + 8*z - 2*d*z)*GG[0, w, y, x, x])/
      (4*x*(w - y)^2) + ((-4*x + d*x + 4*y - d*y + 10*z - 3*d*z)*
       (-19*w*x^2 + 5*d*w*x^2 - 5*x^3 + d*x^3 + 16*w*x*y - 4*d*w*x*y + 
        24*x^2*y - 6*d*x^2*y + 3*w*y^2 - d*w*y^2 - 11*x*y^2 + 3*d*x*y^2 - 
        8*y^3 + 2*d*y^3 + 16*w*x*z - 4*d*w*x*z + 15*x^2*z - 3*d*x^2*z - 
        6*w*y*z + 2*d*w*y*z - 6*x*y*z + 2*d*x*y*z + 21*y^2*z - 5*d*y^2*z + 
        3*w*z^2 - d*w*z^2 - 15*x*z^2 + 3*d*x*z^2 - 18*y*z^2 + 4*d*y*z^2 + 
        5*z^3 - d*z^3)*GG[0, x, x, y, y])/(8*(-5 + d)*x*(w - y)^2*z*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     ((-3 + d)*(-w + x + z)*(-8*w^3 + 2*d*w^3 - 11*w^2*x + 3*d*w^2*x + 
        24*w*x^2 - 6*d*w*x^2 - 5*x^3 + d*x^3 + 3*w^2*y - d*w^2*y + 16*w*x*y - 
        4*d*w*x*y - 19*x^2*y + 5*d*x^2*y + 21*w^2*z - 5*d*w^2*z - 6*w*x*z + 
        2*d*w*x*z + 15*x^2*z - 3*d*x^2*z - 6*w*y*z + 2*d*w*y*z + 16*x*y*z - 
        4*d*x*y*z - 18*w*z^2 + 4*d*w*z^2 - 15*x*z^2 + 3*d*x*z^2 + 3*y*z^2 - 
        d*y*z^2 + 5*z^3 - d*z^3)*GG[w, 0, w, x, z])/(4*(-5 + d)*x*(w - y)^2*z*
       (w^2 - 2*w*x + x^2 - 2*w*z - 2*x*z + z^2)) - 
     ((-3 + d)*w*(x + y - z)*GG[w, 0, y, x, z])/(x*(w - y)^3) - 
     ((-3 + d)*(8*w^4 - 2*d*w^4 + 3*w^3*x - d*w^3*x - 35*w^2*x^2 + 
        9*d*w^2*x^2 + 29*w*x^3 - 7*d*w*x^3 - 5*x^4 + d*x^4 - 3*w^3*y + 
        d*w^3*y - 13*w^2*x*y + 3*d*w^2*x*y + 35*w*x^2*y - 9*d*w*x^2*y - 
        19*x^3*y + 5*d*x^3*y - 21*w^3*z + 5*d*w^3*z + 64*w^2*x*z - 
        16*d*w^2*x*z - 97*w*x^2*z + 25*d*w*x^2*z + 30*x^3*z - 6*d*x^3*z + 
        w^2*y*z - d*w^2*y*z - 34*w*x*y*z + 10*d*w*x*y*z + 57*x^2*y*z - 
        17*d*x^2*y*z + 23*w^2*z^2 - 5*d*w^2*z^2 - 21*w*x*z^2 + 3*d*w*x*z^2 - 
        40*x^2*z^2 + 8*d*x^2*z^2 + 7*w*y*z^2 - d*w*y*z^2 - 9*x*y*z^2 + 
        3*d*x*y*z^2 - 15*w*z^3 + 3*d*w*z^3 + 10*x*z^3 - 2*d*x*z^3 - 5*y*z^3 + 
        d*y*z^3 + 5*z^4 - d*z^4)*GG[x, 0, x, w, z])/(4*(-5 + d)*x*(w - y)^2*z*
       (w^2 - 2*w*x + x^2 - 2*w*z - 2*x*z + z^2)) - 
     ((-3 + d)*(-19*w*x^3 + 5*d*w*x^3 - 5*x^4 + d*x^4 + 35*w*x^2*y - 
        9*d*w*x^2*y + 29*x^3*y - 7*d*x^3*y - 13*w*x*y^2 + 3*d*w*x*y^2 - 
        35*x^2*y^2 + 9*d*x^2*y^2 - 3*w*y^3 + d*w*y^3 + 3*x*y^3 - d*x*y^3 + 
        8*y^4 - 2*d*y^4 + 57*w*x^2*z - 17*d*w*x^2*z + 30*x^3*z - 6*d*x^3*z - 
        34*w*x*y*z + 10*d*w*x*y*z - 97*x^2*y*z + 25*d*x^2*y*z + w*y^2*z - 
        d*w*y^2*z + 64*x*y^2*z - 16*d*x*y^2*z - 21*y^3*z + 5*d*y^3*z - 
        9*w*x*z^2 + 3*d*w*x*z^2 - 40*x^2*z^2 + 8*d*x^2*z^2 + 7*w*y*z^2 - 
        d*w*y*z^2 - 21*x*y*z^2 + 3*d*x*y*z^2 + 23*y^2*z^2 - 5*d*y^2*z^2 - 
        5*w*z^3 + d*w*z^3 + 10*x*z^3 - 2*d*x*z^3 - 15*y*z^3 + 3*d*y*z^3 + 
        5*z^4 - d*z^4)*GG[x, 0, x, y, z])/(4*(-5 + d)*x*(w - y)^2*z*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     ((-3 + d)*y*(w + x - z)*GG[y, 0, w, x, z])/(x*(w - y)^3) + 
     ((-3 + d)*(x - y + z)*(-19*w*x^2 + 5*d*w*x^2 - 5*x^3 + d*x^3 + 
        16*w*x*y - 4*d*w*x*y + 24*x^2*y - 6*d*x^2*y + 3*w*y^2 - d*w*y^2 - 
        11*x*y^2 + 3*d*x*y^2 - 8*y^3 + 2*d*y^3 + 16*w*x*z - 4*d*w*x*z + 
        15*x^2*z - 3*d*x^2*z - 6*w*y*z + 2*d*w*y*z - 6*x*y*z + 2*d*x*y*z + 
        21*y^2*z - 5*d*y^2*z + 3*w*z^2 - d*w*z^2 - 15*x*z^2 + 3*d*x*z^2 - 
        18*y*z^2 + 4*d*y*z^2 + 5*z^3 - d*z^3)*GG[y, 0, y, x, z])/
      (4*(-5 + d)*x*(w - y)^2*z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     ((-3 + d)*z*GG[z, w, x, x, y])/(x*(w - y)^2) - 
     ((-4 + d)*(w^2 - 2*w*x + x^2 + 2*w*z + 2*x*z - 3*z^2)*
       (-8*w^3 + 2*d*w^3 - 11*w^2*x + 3*d*w^2*x + 24*w*x^2 - 6*d*w*x^2 - 
        5*x^3 + d*x^3 + 3*w^2*y - d*w^2*y + 16*w*x*y - 4*d*w*x*y - 19*x^2*y + 
        5*d*x^2*y + 21*w^2*z - 5*d*w^2*z - 6*w*x*z + 2*d*w*x*z + 15*x^2*z - 
        3*d*x^2*z - 6*w*y*z + 2*d*w*y*z + 16*x*y*z - 4*d*x*y*z - 18*w*z^2 + 
        4*d*w*z^2 - 15*x*z^2 + 3*d*x*z^2 + 3*y*z^2 - d*y*z^2 + 5*z^3 - d*z^3)*
       HH[0, w, x, w, z, x])/(8*(-5 + d)*x*(w - y)^2*z*
       (w^2 - 2*w*x + x^2 - 2*w*z - 2*x*z + z^2)) + 
     ((-4 + d)*(-(w*x) + x^2 + w*y - x*y - w*z - 2*x*z - y*z + z^2)*
       HH[0, w, x, y, z, x])/(2*x*(w - y)^2) - 
     ((-4 + d)*(x^2 - 2*x*y + y^2 + 2*x*z + 2*y*z - 3*z^2)*
       (-19*w*x^2 + 5*d*w*x^2 - 5*x^3 + d*x^3 + 16*w*x*y - 4*d*w*x*y + 
        24*x^2*y - 6*d*x^2*y + 3*w*y^2 - d*w*y^2 - 11*x*y^2 + 3*d*x*y^2 - 
        8*y^3 + 2*d*y^3 + 16*w*x*z - 4*d*w*x*z + 15*x^2*z - 3*d*x^2*z - 
        6*w*y*z + 2*d*w*y*z - 6*x*y*z + 2*d*x*y*z + 21*y^2*z - 5*d*y^2*z + 
        3*w*z^2 - d*w*z^2 - 15*x*z^2 + 3*d*x*z^2 - 18*y*z^2 + 4*d*y*z^2 + 
        5*z^3 - d*z^3)*HH[0, x, y, x, z, y])/(8*(-5 + d)*x*(w - y)^2*z*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     ((-8*w^3 + 2*d*w^3 - 11*w^2*x + 3*d*w^2*x + 24*w*x^2 - 6*d*w*x^2 - 
        5*x^3 + d*x^3 + 3*w^2*y - d*w^2*y + 16*w*x*y - 4*d*w*x*y - 19*x^2*y + 
        5*d*x^2*y + 21*w^2*z - 5*d*w^2*z - 6*w*x*z + 2*d*w*x*z + 15*x^2*z - 
        3*d*x^2*z - 6*w*y*z + 2*d*w*y*z + 16*x*y*z - 4*d*x*y*z - 18*w*z^2 + 
        4*d*w*z^2 - 15*x*z^2 + 3*d*x*z^2 + 3*y*z^2 - d*y*z^2 + 5*z^3 - d*z^3)*
       HHp[z, w, w, x, 0, x])/(4*(-5 + d)*x*(w - y)^2) - 
     ((-19*w*x^2 + 5*d*w*x^2 - 5*x^3 + d*x^3 + 16*w*x*y - 4*d*w*x*y + 
        24*x^2*y - 6*d*x^2*y + 3*w*y^2 - d*w*y^2 - 11*x*y^2 + 3*d*x*y^2 - 
        8*y^3 + 2*d*y^3 + 16*w*x*z - 4*d*w*x*z + 15*x^2*z - 3*d*x^2*z - 
        6*w*y*z + 2*d*w*y*z - 6*x*y*z + 2*d*x*y*z + 21*y^2*z - 5*d*y^2*z + 
        3*w*z^2 - d*w*z^2 - 15*x*z^2 + 3*d*x*z^2 - 18*y*z^2 + 4*d*y*z^2 + 
        5*z^3 - d*z^3)*HHp[z, x, x, y, 0, y])/(4*(-5 + d)*x*(w - y)^2) - 
     ((-2 + d)*(w + 4*x - y)*AA[x]*II[0, w, y])/(8*x^2*(w - y)^2) + 
     ((-2 + d)*AA[z]*II[0, w, y])/(2*x*(w - y)^2) - 
     ((-3 + d)*(-2 + d)*AA[x]*II[w, x, z])/((-5 + d)*(w - y)*
       (w^2 - 2*w*x + x^2 - 2*w*z - 2*x*z + z^2)) - 
     ((-2 + d)*(w + x - z)*AA[y]*II[w, x, z])/(2*x*(w - y)^3) + 
     ((-2 + d)*(x + y - z)*AA[w]*II[x, y, z])/(2*x*(w - y)^3) + 
     ((-3 + d)*(-2 + d)*AA[x]*II[x, y, z])/((-5 + d)*(w - y)*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2))
 
HHexp[{w_, x_, w_, y_, z_}] /; 0 =!= w*x*y*z && x =!= z := 
    ((-2 + d)^2*(-5*w^4 + d*w^4 + 29*w^3*x - 7*d*w^3*x - 35*w^2*x^2 + 
        9*d*w^2*x^2 + 3*w*x^3 - d*w*x^3 + 8*x^4 - 2*d*x^4 + 15*w^3*y - 
        3*d*w^3*y - 41*w^2*x*y + 9*d*w^2*x*y + 67*w*x^2*y - 15*d*w*x^2*y - 
        41*x^3*y + 9*d*x^3*y - 15*w^2*y^2 + 3*d*w^2*y^2 + 37*w*x*y^2 - 
        7*d*w*x*y^2 + 58*x^2*y^2 - 12*d*x^2*y^2 + 5*w*y^3 - d*w*y^3 - 
        25*x*y^3 + 5*d*x*y^3 - 19*w^3*z + 5*d*w^3*z + 35*w^2*x*z - 
        9*d*w^2*x*z - 13*w*x^2*z + 3*d*w*x^2*z - 3*x^3*z + d*x^3*z + 
        16*w^2*y*z - 4*d*w^2*y*z - 22*w*x*y*z + 6*d*w*x*y*z + 6*x^2*y*z - 
        2*d*x^2*y*z + 3*w*y^2*z - d*w*y^2*z - 3*x*y^2*z + d*x*y^2*z)*AA[w]^2*
       AA[x])/(16*(-5 + d)*(-3 + d)*w^2*x*y*(w^2 - 2*w*x + x^2 - 2*w*y - 
        2*x*y + y^2)*(x - z)^2) + ((-2 + d)^2*(-5*w^4 + d*w^4 - 19*w^3*x + 
        5*d*w^3*x + 20*w^3*y - 4*d*w^3*y + 35*w^2*x*y - 9*d*w^2*x*y - 
        30*w^2*y^2 + 6*d*w^2*y^2 - 13*w*x*y^2 + 3*d*w*x*y^2 + 20*w*y^3 - 
        4*d*w*y^3 - 3*x*y^3 + d*x*y^3 - 5*y^4 + d*y^4 + 24*w^3*z - 
        6*d*w^3*z + 16*w^2*x*z - 4*d*w^2*x*z - 10*w^2*y*z + 4*d*w^2*y*z - 
        22*w*x*y*z + 6*d*w*x*y*z - 52*w*y^2*z + 10*d*w*y^2*z + 6*x*y^2*z - 
        2*d*x*y^2*z + 38*y^3*z - 8*d*y^3*z - 11*w^2*z^2 + 3*d*w^2*z^2 + 
        3*w*x*z^2 - d*w*x*z^2 - 8*w*y*z^2 - 3*x*y*z^2 + d*x*y*z^2 - 
        61*y^2*z^2 + 13*d*y^2*z^2 - 8*w*z^3 + 2*d*w*z^3 + 28*y*z^3 - 
        6*d*y*z^3)*AA[w]^2*AA[y])/(16*(-5 + d)*(-3 + d)*w^2*y*(x - z)^2*z*
       (w^2 - 2*w*y + y^2 - 2*w*z - 2*y*z + z^2)) - 
     ((4*w + x - z)*FF[w, w, x, z])/(4*w*(x - z)^2) + 
     (x*(-5*w^3 + d*w^3 + 10*w^2*x - 2*d*w^2*x - 2*w*x^2 + 3*x^3 - d*x^3 + 
        15*w^2*y - 3*d*w^2*y + 2*x^2*y - 15*w*y^2 + 3*d*w*y^2 - 10*x*y^2 + 
        2*d*x*y^2 + 5*y^3 - d*y^3 - 5*w^2*z + d*w^2*z + 4*w*x*z - 11*x^2*z + 
        3*d*x^2*z + 10*w*y*z - 2*d*w*y*z + 16*x*y*z - 4*d*x*y*z - 5*y^2*z + 
        d*y^2*z + 3*w*z^2 - d*w*z^2 + 3*x*z^2 - d*x*z^2 - 3*y*z^2 + d*y*z^2)*
       FF[x, 0, w, y])/((-5 + d)*w*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2)*
       (x - z)^3) - ((w - x)*(-5*w^3 + d*w^3 + 24*w^2*x - 6*d*w^2*x - 
        11*w*x^2 + 3*d*w*x^2 - 8*x^3 + 2*d*x^3 + 15*w^2*y - 3*d*w^2*y - 
        6*w*x*y + 2*d*w*x*y + 21*x^2*y - 5*d*x^2*y - 15*w*y^2 + 3*d*w*y^2 - 
        18*x*y^2 + 4*d*x*y^2 + 5*y^3 - d*y^3 - 19*w^2*z + 5*d*w^2*z + 
        16*w*x*z - 4*d*w*x*z + 3*x^2*z - d*x^2*z + 16*w*y*z - 4*d*w*y*z - 
        6*x*y*z + 2*d*x*y*z + 3*y^2*z - d*y^2*z)*FF[x, w, w, x])/
      (4*(-5 + d)*w*y*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2)*(x - z)^2) - 
     (x*FF[x, w, w, z])/(w*(x - z)^2) + 
     (y*(-5*w^2 + d*w^2 + 13*w*x - 3*d*w*x - 8*x^2 + 2*d*x^2 + 10*w*y - 
        2*d*w*y + 13*x*y - 3*d*x*y - 5*y^2 + d*y^2 - 3*w*z + d*w*z + 3*x*z - 
        d*x*z - 3*y*z + d*y*z)*FF[y, 0, w, x])/
      ((-5 + d)*w*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2)*(x - z)^2) + 
     (y*(-5*w^2 + d*w^2 - 3*w*x + d*w*x + 10*w*y - 2*d*w*y - 3*x*y + d*x*y - 
        5*y^2 + d*y^2 + 13*w*z - 3*d*w*z + 3*x*z - d*x*z + 13*y*z - 3*d*y*z - 
        8*z^2 + 2*d*z^2)*FF[y, 0, w, z])/((-5 + d)*w*(x - z)^2*
       (w^2 - 2*w*y + y^2 - 2*w*z - 2*y*z + z^2)) - 
     ((w - y)*(-5*w^3 + d*w^3 - 19*w^2*x + 5*d*w^2*x + 15*w^2*y - 3*d*w^2*y + 
        16*w*x*y - 4*d*w*x*y - 15*w*y^2 + 3*d*w*y^2 + 3*x*y^2 - d*x*y^2 + 
        5*y^3 - d*y^3 + 24*w^2*z - 6*d*w^2*z + 16*w*x*z - 4*d*w*x*z - 
        6*w*y*z + 2*d*w*y*z - 6*x*y*z + 2*d*x*y*z - 18*y^2*z + 4*d*y^2*z - 
        11*w*z^2 + 3*d*w*z^2 + 3*x*z^2 - d*x*z^2 + 21*y*z^2 - 5*d*y*z^2 - 
        8*z^3 + 2*d*z^3)*FF[y, w, w, y])/(4*(-5 + d)*w*z*(-x + z)^2*
       (w^2 - 2*w*y + y^2 - 2*w*z - 2*y*z + z^2)) - 
     (z*(-5*w^3 + d*w^3 - 5*w^2*x + d*w^2*x + 3*w*x^2 - d*w*x^2 + 15*w^2*y - 
        3*d*w^2*y + 10*w*x*y - 2*d*w*x*y - 3*x^2*y + d*x^2*y - 15*w*y^2 + 
        3*d*w*y^2 - 5*x*y^2 + d*x*y^2 + 5*y^3 - d*y^3 + 10*w^2*z - 
        2*d*w^2*z + 4*w*x*z + 3*x^2*z - d*x^2*z + 16*x*y*z - 4*d*x*y*z - 
        10*y^2*z + 2*d*y^2*z - 2*w*z^2 - 11*x*z^2 + 3*d*x*z^2 + 2*y*z^2 + 
        3*z^3 - d*z^3)*FF[z, 0, w, y])/((-5 + d)*w*(x - z)^3*
       (w^2 - 2*w*y + y^2 - 2*w*z - 2*y*z + z^2)) + 
     ((-4*w + d*w + 4*x - d*x + 10*y - 3*d*y)*(-5*w^3 + d*w^3 + 24*w^2*x - 
        6*d*w^2*x - 11*w*x^2 + 3*d*w*x^2 - 8*x^3 + 2*d*x^3 + 15*w^2*y - 
        3*d*w^2*y - 6*w*x*y + 2*d*w*x*y + 21*x^2*y - 5*d*x^2*y - 15*w*y^2 + 
        3*d*w*y^2 - 18*x*y^2 + 4*d*x*y^2 + 5*y^3 - d*y^3 - 19*w^2*z + 
        5*d*w^2*z + 16*w*x*z - 4*d*w*x*z + 3*x^2*z - d*x^2*z + 16*w*y*z - 
        4*d*w*y*z - 6*x*y*z + 2*d*x*y*z + 3*y^2*z - d*y^2*z)*
       GG[0, w, w, x, x])/(8*(-5 + d)*w*y*(w^2 - 2*w*x + x^2 - 2*w*y - 
        2*x*y + y^2)*(x - z)^2) + ((-8*w + 2*d*w - 5*x + d*x + 8*y - 2*d*y - 
        3*z + d*z)*GG[0, w, w, x, z])/(4*w*(x - z)^2) + 
     ((-4*w + d*w + 4*y - d*y + 10*z - 3*d*z)*(-5*w^3 + d*w^3 - 19*w^2*x + 
        5*d*w^2*x + 15*w^2*y - 3*d*w^2*y + 16*w*x*y - 4*d*w*x*y - 15*w*y^2 + 
        3*d*w*y^2 + 3*x*y^2 - d*x*y^2 + 5*y^3 - d*y^3 + 24*w^2*z - 
        6*d*w^2*z + 16*w*x*z - 4*d*w*x*z - 6*w*y*z + 2*d*w*y*z - 6*x*y*z + 
        2*d*x*y*z - 18*y^2*z + 4*d*y^2*z - 11*w*z^2 + 3*d*w*z^2 + 3*x*z^2 - 
        d*x*z^2 + 21*y*z^2 - 5*d*y*z^2 - 8*z^3 + 2*d*z^3)*GG[0, w, w, y, y])/
      (8*(-5 + d)*w*z*(-x + z)^2*(w^2 - 2*w*y + y^2 - 2*w*z - 2*y*z + z^2)) - 
     ((-3 + d)*(-5*w^4 + d*w^4 + 29*w^3*x - 7*d*w^3*x - 35*w^2*x^2 + 
        9*d*w^2*x^2 + 3*w*x^3 - d*w*x^3 + 8*x^4 - 2*d*x^4 + 30*w^3*y - 
        6*d*w^3*y - 97*w^2*x*y + 25*d*w^2*x*y + 64*w*x^2*y - 16*d*w*x^2*y - 
        21*x^3*y + 5*d*x^3*y - 40*w^2*y^2 + 8*d*w^2*y^2 - 21*w*x*y^2 + 
        3*d*w*x*y^2 + 23*x^2*y^2 - 5*d*x^2*y^2 + 10*w*y^3 - 2*d*w*y^3 - 
        15*x*y^3 + 3*d*x*y^3 + 5*y^4 - d*y^4 - 19*w^3*z + 5*d*w^3*z + 
        35*w^2*x*z - 9*d*w^2*x*z - 13*w*x^2*z + 3*d*w*x^2*z - 3*x^3*z + 
        d*x^3*z + 57*w^2*y*z - 17*d*w^2*y*z - 34*w*x*y*z + 10*d*w*x*y*z + 
        x^2*y*z - d*x^2*y*z - 9*w*y^2*z + 3*d*w*y^2*z + 7*x*y^2*z - 
        d*x*y^2*z - 5*y^3*z + d*y^3*z)*GG[w, 0, w, x, y])/
      (4*(-5 + d)*w*y*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2)*(x - z)^2) - 
     ((-3 + d)*(-5*w^4 + d*w^4 - 19*w^3*x + 5*d*w^3*x + 20*w^3*y - 
        4*d*w^3*y + 35*w^2*x*y - 9*d*w^2*x*y - 30*w^2*y^2 + 6*d*w^2*y^2 - 
        13*w*x*y^2 + 3*d*w*x*y^2 + 20*w*y^3 - 4*d*w*y^3 - 3*x*y^3 + d*x*y^3 - 
        5*y^4 + d*y^4 + 39*w^3*z - 9*d*w^3*z + 57*w^2*x*z - 17*d*w^2*x*z - 
        55*w^2*y*z + 13*d*w^2*y*z - 34*w*x*y*z + 10*d*w*x*y*z - 7*w*y^2*z + 
        d*w*y^2*z + x*y^2*z - d*x*y^2*z + 23*y^3*z - 5*d*y^3*z - 87*w^2*z^2 + 
        23*d*w^2*z^2 - 9*w*x*z^2 + 3*d*w*x*z^2 + 14*w*y*z^2 - 6*d*w*y*z^2 + 
        7*x*y*z^2 - d*x*y*z^2 - 31*y^2*z^2 + 7*d*y^2*z^2 + 29*w*z^3 - 
        7*d*w*z^3 - 5*x*z^3 + d*x*z^3 + 13*y*z^3 - 3*d*y*z^3)*
       GG[w, 0, w, y, z])/(4*(-5 + d)*w*z*(-x + z)^2*(w^2 - 2*w*y + y^2 - 
        2*w*z - 2*y*z + z^2)) + ((-3 + d)*(w - x + y)*
       (-5*w^3 + d*w^3 + 24*w^2*x - 6*d*w^2*x - 11*w*x^2 + 3*d*w*x^2 - 
        8*x^3 + 2*d*x^3 + 15*w^2*y - 3*d*w^2*y - 6*w*x*y + 2*d*w*x*y + 
        21*x^2*y - 5*d*x^2*y - 15*w*y^2 + 3*d*w*y^2 - 18*x*y^2 + 4*d*x*y^2 + 
        5*y^3 - d*y^3 - 19*w^2*z + 5*d*w^2*z + 16*w*x*z - 4*d*w*x*z + 
        3*x^2*z - d*x^2*z + 16*w*y*z - 4*d*w*y*z - 6*x*y*z + 2*d*x*y*z + 
        3*y^2*z - d*y^2*z)*GG[x, 0, x, w, y])/(4*(-5 + d)*w*y*
       (w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2)*(x - z)^2) - 
     ((-3 + d)*x*(w - y + z)*GG[x, 0, z, w, y])/(w*(x - z)^3) + 
     ((-3 + d)*(w - y + z)*(-5*w^3 + d*w^3 - 19*w^2*x + 5*d*w^2*x + 
        15*w^2*y - 3*d*w^2*y + 16*w*x*y - 4*d*w*x*y - 15*w*y^2 + 3*d*w*y^2 + 
        3*x*y^2 - d*x*y^2 + 5*y^3 - d*y^3 + 24*w^2*z - 6*d*w^2*z + 16*w*x*z - 
        4*d*w*x*z - 6*w*y*z + 2*d*w*y*z - 6*x*y*z + 2*d*x*y*z - 18*y^2*z + 
        4*d*y^2*z - 11*w*z^2 + 3*d*w*z^2 + 3*x*z^2 - d*x*z^2 + 21*y*z^2 - 
        5*d*y*z^2 - 8*z^3 + 2*d*z^3)*GG[y, 0, y, w, z])/
      (4*(-5 + d)*w*z*(-x + z)^2*(w^2 - 2*w*y + y^2 - 2*w*z - 2*y*z + z^2)) - 
     ((-3 + d)*y*GG[y, w, x, w, z])/(w*(x - z)^2) + 
     ((-3 + d)*(w + x - y)*z*GG[z, 0, x, w, y])/(w*(x - z)^3) - 
     ((-4 + d)*(w^2 - 2*w*x + x^2 + 2*w*y + 2*x*y - 3*y^2)*
       (-5*w^3 + d*w^3 + 24*w^2*x - 6*d*w^2*x - 11*w*x^2 + 3*d*w*x^2 - 
        8*x^3 + 2*d*x^3 + 15*w^2*y - 3*d*w^2*y - 6*w*x*y + 2*d*w*x*y + 
        21*x^2*y - 5*d*x^2*y - 15*w*y^2 + 3*d*w*y^2 - 18*x*y^2 + 4*d*x*y^2 + 
        5*y^3 - d*y^3 - 19*w^2*z + 5*d*w^2*z + 16*w*x*z - 4*d*w*x*z + 
        3*x^2*z - d*x^2*z + 16*w*y*z - 4*d*w*y*z - 6*x*y*z + 2*d*x*y*z + 
        3*y^2*z - d*y^2*z)*HH[0, w, x, w, y, x])/(8*(-5 + d)*w*y*
       (w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2)*(x - z)^2) + 
     ((-4 + d)*(w^2 - w*x - 2*w*y - x*y + y^2 - w*z + x*z - y*z)*
       HH[0, w, x, w, y, z])/(2*w*(x - z)^2) - 
     ((-4 + d)*(w^2 - 2*w*y + y^2 + 2*w*z + 2*y*z - 3*z^2)*
       (-5*w^3 + d*w^3 - 19*w^2*x + 5*d*w^2*x + 15*w^2*y - 3*d*w^2*y + 
        16*w*x*y - 4*d*w*x*y - 15*w*y^2 + 3*d*w*y^2 + 3*x*y^2 - d*x*y^2 + 
        5*y^3 - d*y^3 + 24*w^2*z - 6*d*w^2*z + 16*w*x*z - 4*d*w*x*z - 
        6*w*y*z + 2*d*w*y*z - 6*x*y*z + 2*d*x*y*z - 18*y^2*z + 4*d*y^2*z - 
        11*w*z^2 + 3*d*w*z^2 + 3*x*z^2 - d*x*z^2 + 21*y*z^2 - 5*d*y*z^2 - 
        8*z^3 + 2*d*z^3)*HH[0, w, y, w, z, y])/(8*(-5 + d)*w*z*(-x + z)^2*
       (w^2 - 2*w*y + y^2 - 2*w*z - 2*y*z + z^2)) - 
     ((-5*w^3 + d*w^3 + 24*w^2*x - 6*d*w^2*x - 11*w*x^2 + 3*d*w*x^2 - 8*x^3 + 
        2*d*x^3 + 15*w^2*y - 3*d*w^2*y - 6*w*x*y + 2*d*w*x*y + 21*x^2*y - 
        5*d*x^2*y - 15*w*y^2 + 3*d*w*y^2 - 18*x*y^2 + 4*d*x*y^2 + 5*y^3 - 
        d*y^3 - 19*w^2*z + 5*d*w^2*z + 16*w*x*z - 4*d*w*x*z + 3*x^2*z - 
        d*x^2*z + 16*w*y*z - 4*d*w*y*z - 6*x*y*z + 2*d*x*y*z + 3*y^2*z - 
        d*y^2*z)*HHp[y, w, w, x, 0, x])/(4*(-5 + d)*w*(x - z)^2) - 
     ((-5*w^3 + d*w^3 - 19*w^2*x + 5*d*w^2*x + 15*w^2*y - 3*d*w^2*y + 
        16*w*x*y - 4*d*w*x*y - 15*w*y^2 + 3*d*w*y^2 + 3*x*y^2 - d*x*y^2 + 
        5*y^3 - d*y^3 + 24*w^2*z - 6*d*w^2*z + 16*w*x*z - 4*d*w*x*z - 
        6*w*y*z + 2*d*w*y*z - 6*x*y*z + 2*d*x*y*z - 18*y^2*z + 4*d*y^2*z - 
        11*w*z^2 + 3*d*w*z^2 + 3*x*z^2 - d*x*z^2 + 21*y*z^2 - 5*d*y*z^2 - 
        8*z^3 + 2*d*z^3)*HHp[z, w, w, y, 0, y])/(4*(-5 + d)*w*(x - z)^2) - 
     ((-2 + d)*(4*w + x - z)*AA[w]*II[0, x, z])/(8*w^2*(x - z)^2) + 
     ((-2 + d)*AA[y]*II[0, x, z])/(2*w*(x - z)^2) - 
     ((-3 + d)*(-2 + d)*AA[w]*II[w, x, y])/((-5 + d)*(w^2 - 2*w*x + x^2 - 
        2*w*y - 2*x*y + y^2)*(x - z)) - ((-2 + d)*(w + x - y)*AA[z]*
       II[w, x, y])/(2*w*(x - z)^3) + ((-3 + d)*(-2 + d)*AA[w]*II[w, y, z])/
      ((-5 + d)*(x - z)*(w^2 - 2*w*y + y^2 - 2*w*z - 2*y*z + z^2)) + 
     ((-2 + d)*(w - y + z)*AA[x]*II[w, y, z])/(2*w*(x - z)^3)
 
HHexp[{x_, y_, x_, z_, y_}] /; 0 =!= x*y*z := 
    -((-2 + d)^2*(24*x^5 - 14*d*x^5 + 2*d^2*x^5 + 312*x^4*y - 150*d*x^4*y + 
         18*d^2*x^4*y - 1056*x^3*y^2 + 520*d*x^3*y^2 - 64*d^2*x^3*y^2 + 
         1056*x^2*y^3 - 520*d*x^2*y^3 + 64*d^2*x^2*y^3 - 312*x*y^4 + 
         150*d*x*y^4 - 18*d^2*x*y^4 - 24*y^5 + 14*d*y^5 - 2*d^2*y^5 - 
         19*x^4*z + 13*d*x^4*z - 2*d^2*x^4*z + 324*x^3*y*z - 164*d*x^3*y*z + 
         20*d^2*x^3*y*z - 18*x^2*y^2*z + 6*d*x^2*y^2*z - 300*x*y^3*z + 
         156*d*x*y^3*z - 20*d^2*x*y^3*z + 13*y^4*z - 11*d*y^4*z + 
         2*d^2*y^4*z - 39*x^3*z^2 + 17*d*x^3*z^2 - 2*d^2*x^3*z^2 - 
         221*x^2*y*z^2 + 79*d*x^2*y*z^2 - 6*d^2*x^2*y*z^2 + 215*x*y^2*z^2 - 
         77*d*x*y^2*z^2 + 6*d^2*x*y^2*z^2 + 45*y^3*z^2 - 19*d*y^3*z^2 + 
         2*d^2*y^3*z^2 + 39*x^2*z^3 - 17*d*x^2*z^3 + 2*d^2*x^2*z^3 + 
         18*x*y*z^3 - 6*d*x*y*z^3 - 33*y^2*z^3 + 15*d*y^2*z^3 - 
         2*d^2*y^2*z^3 - 5*x*z^4 + d*x*z^4 - y*z^4 + d*y*z^4)*AA[x]^2*AA[y])/
      (16*(-6 + d)*(-5 + d)*(-3 + d)*x^2*y^2*z*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)^2) - 
     ((-2 + d)^2*(x - y + z)*AA[x]*AA[y]^2)/(8*(-6 + d)*(-5 + d)*x*y^2*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     ((-2 + d)^2*(-4*x^3 + d*x^3 + 3*x^2*y - d*x^2*y + 6*x*y^2 - d*x*y^2 - 
        5*y^3 + d*y^3 + 8*x^2*z - 2*d*x^2*z - 34*x*y*z + 8*d*x*y*z + 
        10*y^2*z - 2*d*y^2*z - 4*x*z^2 + d*x*z^2 - 5*y*z^2 + d*y*z^2)*AA[x]^2*
       AA[z])/(4*(-6 + d)*(-5 + d)*x^2*y*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + 
         z^2)^2) - ((-2 + d)^2*(-5*x^3 + d*x^3 + 6*x^2*y - d*x^2*y + 
        3*x*y^2 - d*x*y^2 - 4*y^3 + d*y^3 + 10*x^2*z - 2*d*x^2*z - 34*x*y*z + 
        8*d*x*y*z + 8*y^2*z - 2*d*y^2*z - 5*x*z^2 + d*x*z^2 - 4*y*z^2 + 
        d*y*z^2)*AA[y]^2*AA[z])/(4*(-6 + d)*(-5 + d)*x*y^2*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)^2) + 
     ((x - y)*(24*x^4 - 14*d*x^4 + 2*d^2*x^4 + 336*x^3*y - 164*d*x^3*y + 
        20*d^2*x^3*y - 720*x^2*y^2 + 356*d*x^2*y^2 - 44*d^2*x^2*y^2 + 
        336*x*y^3 - 164*d*x*y^3 + 20*d^2*x*y^3 + 24*y^4 - 14*d*y^4 + 
        2*d^2*y^4 - 19*x^3*z + 13*d*x^3*z - 2*d^2*x^3*z + 299*x^2*y*z - 
        149*d*x^2*y*z + 18*d^2*x^2*y*z + 299*x*y^2*z - 149*d*x*y^2*z + 
        18*d^2*x*y^2*z - 19*y^3*z + 13*d*y^3*z - 2*d^2*y^3*z - 39*x^2*z^2 + 
        17*d*x^2*z^2 - 2*d^2*x^2*z^2 - 242*x*y*z^2 + 90*d*x*y*z^2 - 
        8*d^2*x*y*z^2 - 39*y^2*z^2 + 17*d*y^2*z^2 - 2*d^2*y^2*z^2 + 
        39*x*z^3 - 17*d*x*z^3 + 2*d^2*x*z^3 + 39*y*z^3 - 17*d*y*z^3 + 
        2*d^2*y*z^3 - 5*z^4 + d*z^4)*FF[y, x, x, y])/(4*(-6 + d)*(-5 + d)*x*y*
       z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)^2) - 
     ((-48*x^5 + 40*d*x^5 - 11*d^2*x^5 + d^3*x^5 - 624*x^4*y + 456*d*x^4*y - 
        111*d^2*x^4*y + 9*d^3*x^4*y + 2112*x^3*y^2 - 1568*d*x^3*y^2 + 
        388*d^2*x^3*y^2 - 32*d^3*x^3*y^2 - 2112*x^2*y^3 + 1568*d*x^2*y^3 - 
        388*d^2*x^2*y^3 + 32*d^3*x^2*y^3 + 624*x*y^4 - 456*d*x*y^4 + 
        111*d^2*x*y^4 - 9*d^3*x*y^4 + 48*y^5 - 40*d*y^5 + 11*d^2*y^5 - 
        d^3*y^5 + 183*x^4*z - 154*d*x^4*z + 43*d^2*x^4*z - 4*d^3*x^4*z + 
        944*x^3*y*z - 791*d*x^3*y*z + 219*d^2*x^3*y*z - 20*d^3*x^3*y*z - 
        3450*x^2*y^2*z + 2785*d*x^2*y^2*z - 745*d^2*x^2*y^2*z + 
        66*d^3*x^2*y^2*z + 2216*x*y^3*z - 1757*d*x*y^3*z + 461*d^2*x*y^3*z - 
        40*d^3*x*y^3*z + 107*y^4*z - 83*d*y^4*z + 22*d^2*y^4*z - 
        2*d^3*y^4*z - 453*x^3*z^2 + 382*d*x^3*z^2 - 107*d^2*x^3*z^2 + 
        10*d^3*x^3*z^2 + 2337*x^2*y*z^2 - 1783*d*x^2*y*z^2 + 
        452*d^2*x^2*y*z^2 - 38*d^3*x^2*y*z^2 + 1525*x*y^2*z^2 - 
        1288*d*x*y^2*z^2 + 355*d^2*x*y^2*z^2 - 32*d^3*x*y^2*z^2 - 
        609*y^3*z^2 + 489*d*y^3*z^2 - 132*d^2*y^3*z^2 + 12*d^3*y^3*z^2 + 
        549*x^2*z^3 - 462*d*x^2*z^3 + 129*d^2*x^2*z^3 - 12*d^3*x^2*z^3 - 
        4134*x*y*z^3 + 3307*d*x*y*z^3 - 873*d^2*x*y*z^3 + 76*d^3*x*y*z^3 + 
        705*y^2*z^3 - 569*d*y^2*z^3 + 154*d^2*y^2*z^3 - 14*d^3*y^2*z^3 - 
        231*x*z^4 + 194*d*x*z^4 - 54*d^2*x*z^4 + 5*d^3*x*z^4 - 251*y*z^4 + 
        203*d*y*z^4 - 55*d^2*y*z^4 + 5*d^3*y*z^4)*GG[0, x, x, y, y])/
      (4*(-6 + d)*(-5 + d)*x*y*z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)^
        2) + ((-3 + d)*(12*x^5 - 7*d*x^5 + d^2*x^5 + 156*x^4*y - 75*d*x^4*y + 
        9*d^2*x^4*y - 528*x^3*y^2 + 260*d*x^3*y^2 - 32*d^2*x^3*y^2 + 
        528*x^2*y^3 - 260*d*x^2*y^3 + 32*d^2*x^2*y^3 - 156*x*y^4 + 
        75*d*x*y^4 - 9*d^2*x*y^4 - 12*y^5 + 7*d*y^5 - d^2*y^5 - 72*x^4*z + 
        42*d*x^4*z - 6*d^2*x^4*z - 212*x^3*y*z + 118*d*x^3*y*z - 
        16*d^2*x^3*y*z + 600*x^2*y^2*z - 320*d*x^2*y^2*z + 42*d^2*x^2*y^2*z - 
        308*x*y^3*z + 158*d*x*y^3*z - 20*d^2*x*y^3*z - 8*y^4*z + 2*d*y^4*z + 
        144*x^3*z^2 - 84*d*x^3*z^2 + 12*d^2*x^3*z^2 - 528*x^2*y*z^2 + 
        262*d*x^2*y*z^2 - 32*d^2*x^2*y*z^2 - 112*x*y^2*z^2 + 70*d*x*y^2*z^2 - 
        10*d^2*x*y^2*z^2 + 96*y^3*z^2 - 48*d*y^3*z^2 + 6*d^2*y^3*z^2 - 
        120*x^2*z^3 + 70*d*x^2*z^3 - 10*d^2*x^2*z^3 + 540*x*y*z^3 - 
        282*d*x*y*z^3 + 36*d^2*x*y*z^3 - 120*y^2*z^3 + 62*d*y^2*z^3 - 
        8*d^2*y^2*z^3 + 36*x*z^4 - 21*d*x*z^4 + 3*d^2*x*z^4 + 44*y*z^4 - 
        23*d*y*z^4 + 3*d^2*y*z^4)*GG[x, 0, x, y, z])/(2*(-6 + d)*(-5 + d)*x*y*
       z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)^2) - 
     ((-3 + d)*(12*x^5 - 7*d*x^5 + d^2*x^5 + 156*x^4*y - 75*d*x^4*y + 
        9*d^2*x^4*y - 528*x^3*y^2 + 260*d*x^3*y^2 - 32*d^2*x^3*y^2 + 
        528*x^2*y^3 - 260*d*x^2*y^3 + 32*d^2*x^2*y^3 - 156*x*y^4 + 
        75*d*x*y^4 - 9*d^2*x*y^4 - 12*y^5 + 7*d*y^5 - d^2*y^5 + 8*x^4*z - 
        2*d*x^4*z + 308*x^3*y*z - 158*d*x^3*y*z + 20*d^2*x^3*y*z - 
        600*x^2*y^2*z + 320*d*x^2*y^2*z - 42*d^2*x^2*y^2*z + 212*x*y^3*z - 
        118*d*x*y^3*z + 16*d^2*x*y^3*z + 72*y^4*z - 42*d*y^4*z + 
        6*d^2*y^4*z - 96*x^3*z^2 + 48*d*x^3*z^2 - 6*d^2*x^3*z^2 + 
        112*x^2*y*z^2 - 70*d*x^2*y*z^2 + 10*d^2*x^2*y*z^2 + 528*x*y^2*z^2 - 
        262*d*x*y^2*z^2 + 32*d^2*x*y^2*z^2 - 144*y^3*z^2 + 84*d*y^3*z^2 - 
        12*d^2*y^3*z^2 + 120*x^2*z^3 - 62*d*x^2*z^3 + 8*d^2*x^2*z^3 - 
        540*x*y*z^3 + 282*d*x*y*z^3 - 36*d^2*x*y*z^3 + 120*y^2*z^3 - 
        70*d*y^2*z^3 + 10*d^2*y^2*z^3 - 44*x*z^4 + 23*d*x*z^4 - 3*d^2*x*z^4 - 
        36*y*z^4 + 21*d*y*z^4 - 3*d^2*y*z^4)*GG[y, 0, y, x, z])/
      (2*(-6 + d)*(-5 + d)*x*y*z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)^
        2) - ((-3 + d)^2*z*(-4*x^3 + d*x^3 + 4*x^2*y - d*x^2*y + 4*x*y^2 - 
        d*x*y^2 - 4*y^3 + d*y^3 + 8*x^2*z - 2*d*x^2*z - 36*x*y*z + 
        8*d*x*y*z + 8*y^2*z - 2*d*y^2*z - 4*x*z^2 + d*x*z^2 - 4*y*z^2 + 
        d*y*z^2)*GG[z, x, y, x, y])/((-6 + d)*(-5 + d)*x*y*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)^2) + 
     ((-4 + d)*(12*x^6 - 7*d*x^6 + d^2*x^6 + 144*x^5*y - 68*d*x^5*y + 
        8*d^2*x^5*y - 684*x^4*y^2 + 335*d*x^4*y^2 - 41*d^2*x^4*y^2 + 
        1056*x^3*y^3 - 520*d*x^3*y^3 + 64*d^2*x^3*y^3 - 684*x^2*y^4 + 
        335*d*x^2*y^4 - 41*d^2*x^2*y^4 + 144*x*y^5 - 68*d*x*y^5 + 
        8*d^2*x*y^5 + 12*y^6 - 7*d*y^6 + d^2*y^6 + 12*x^5*z - 7*d*x^5*z + 
        d^2*x^5*z + 536*x^4*y*z - 267*d*x^4*y*z + 33*d^2*x^4*y*z - 
        548*x^3*y^2*z + 274*d*x^3*y^2*z - 34*d^2*x^3*y^2*z - 548*x^2*y^3*z + 
        274*d*x^2*y^3*z - 34*d^2*x^2*y^3*z + 536*x*y^4*z - 267*d*x*y^4*z + 
        33*d^2*x*y^4*z + 12*y^5*z - 7*d*y^5*z + d^2*y^5*z - 168*x^4*z^2 + 
        98*d*x^4*z^2 - 14*d^2*x^4*z^2 - 276*x^3*y*z^2 + 132*d*x^3*y*z^2 - 
        16*d^2*x^3*y*z^2 + 2008*x^2*y^2*z^2 - 1004*d*x^2*y^2*z^2 + 
        124*d^2*x^2*y^2*z^2 - 276*x*y^3*z^2 + 132*d*x*y^3*z^2 - 
        16*d^2*x*y^3*z^2 - 168*y^4*z^2 + 98*d*y^4*z^2 - 14*d^2*y^4*z^2 + 
        312*x^3*z^3 - 182*d*x^3*z^3 + 26*d^2*x^3*z^3 - 1572*x^2*y*z^3 + 
        774*d*x^2*y*z^3 - 94*d^2*x^2*y*z^3 - 1572*x*y^2*z^3 + 
        774*d*x*y^2*z^3 - 94*d^2*x*y^2*z^3 + 312*y^3*z^3 - 182*d*y^3*z^3 + 
        26*d^2*y^3*z^3 - 228*x^2*z^4 + 133*d*x^2*z^4 - 19*d^2*x^2*z^4 + 
        1108*x*y*z^4 - 536*d*x*y*z^4 + 64*d^2*x*y*z^4 - 228*y^2*z^4 + 
        133*d*y^2*z^4 - 19*d^2*y^2*z^4 + 60*x*z^5 - 35*d*x*z^5 + 
        5*d^2*x*z^5 + 60*y*z^5 - 35*d*y*z^5 + 5*d^2*y*z^5)*
       HH[0, x, y, x, z, y])/(4*(-6 + d)*(-5 + d)*x*y*z*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)^2) + 
     ((12*x^4 - 7*d*x^4 + d^2*x^4 + 168*x^3*y - 82*d*x^3*y + 10*d^2*x^3*y - 
        360*x^2*y^2 + 178*d*x^2*y^2 - 22*d^2*x^2*y^2 + 168*x*y^3 - 
        82*d*x*y^3 + 10*d^2*x*y^3 + 12*y^4 - 7*d*y^4 + d^2*y^4 - 36*x^3*z + 
        21*d*x^3*z - 3*d^2*x^3*z + 176*x^2*y*z - 89*d*x^2*y*z + 
        11*d^2*x^2*y*z + 176*x*y^2*z - 89*d*x*y^2*z + 11*d^2*x*y^2*z - 
        36*y^3*z + 21*d*y^3*z - 3*d^2*y^3*z + 36*x^2*z^2 - 21*d*x^2*z^2 + 
        3*d^2*x^2*z^2 - 332*x*y*z^2 + 164*d*x*y*z^2 - 20*d^2*x*y*z^2 + 
        36*y^2*z^2 - 21*d*y^2*z^2 + 3*d^2*y^2*z^2 - 12*x*z^3 + 7*d*x*z^3 - 
        d^2*x*z^3 - 12*y*z^3 + 7*d*y*z^3 - d^2*y*z^3)*HHp[z, x, x, y, 0, y])/
      (2*(-6 + d)*(-5 + d)*x*y*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     ((-3 + d)*(-2 + d)*(4*x^2 - d*x^2 + 18*x*y - 4*d*x*y - 22*y^2 + 
        5*d*y^2 - 8*x*z + 2*d*x*z + 18*y*z - 4*d*y*z + 4*z^2 - d*z^2)*AA[x]*
       II[x, y, z])/((-6 + d)*(-5 + d)*y*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + 
         z^2)^2) + ((-3 + d)*(-2 + d)*(-22*x^2 + 5*d*x^2 + 18*x*y - 4*d*x*y + 
        4*y^2 - d*y^2 + 18*x*z - 4*d*x*z - 8*y*z + 2*d*y*z + 4*z^2 - d*z^2)*
       AA[y]*II[x, y, z])/((-6 + d)*(-5 + d)*x*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)^2)
 
HHexp[{0, w_, x_, y_, z_}] /; 0 =!= w*x*y*z && w =!= z && 
      0 =!= w^2 + w*x - w*y - w*z + y*z := 
    ((-2 + d)^2*(w - x)*AA[w]^2*AA[x])/(8*(-3 + d)*w*x^2*y*(w - z)) + 
     (w*(w*x - w*y + w*z + x*z + y*z - z^2)*FF[w, 0, x, y])/
      (x*(w - z)^2*(w^2 + w*x - w*y - w*z + y*z)) - 
     (w*(-6*w^2 + 2*d*w^2 - 4*w*x + d*w*x + 4*w*y - d*w*y + 8*w*z - 3*d*w*z + 
        2*x*z - d*x*z - 4*y*z + d*y*z - 2*z^2 + d*z^2)*FF[w, 0, x, z])/
      ((-2 + d)*x*(w - z)^2*(w^2 + w*x - w*y - w*z + y*z)) + 
     ((w - y)*FF[x, 0, w, y])/(x*(w^2 + w*x - w*y - w*z + y*z)) - 
     ((-4*w^2 + d*w^2 - 6*w*x + 2*d*w*x + 4*w*y - d*w*y + 4*w*z - d*w*z - 
        4*y*z + d*y*z)*FF[x, 0, w, z])/((-2 + d)*x*(w - z)*
       (w^2 + w*x - w*y - w*z + y*z)) + ((-w + x)*FF[x, w, w, x])/
      (2*x*y*(w - z)) + (y*FF[y, 0, w, x])/
      (x*(w^2 + w*x - w*y - w*z + y*z)) + 
     (z*(-4*w^2 + d*w^2 - 2*w*x + 4*w*y - d*w*y + 4*w*z - d*w*z - 4*y*z + 
        d*y*z)*FF[z, 0, w, x])/((-2 + d)*x*(w - z)^2*(w^2 + w*x - w*y - w*z + 
        y*z)) + ((-6*w^3*y + 2*d*w^3*y - 6*w^2*x*y + 2*d*w^2*x*y + 
        2*w^2*y^2 - d*w^2*y^2 - 6*w^3*z + 2*d*w^3*z - 6*w^2*x*z + 
        2*d*w^2*x*z + 18*w^2*y*z - 6*d*w^2*y*z - 2*w*x*y*z + d*w*y^2*z + 
        16*w^2*z^2 - 5*d*w^2*z^2 + 14*w*x*z^2 - 4*d*w*x*z^2 - 26*w*y*z^2 + 
        8*d*w*y*z^2 - 2*y^2*z^2 - 10*w*z^3 + 3*d*w*z^3 + 14*y*z^3 - 
        4*d*y*z^3)*GG[0, 0, 0, y, z])/(2*x*(w - z)^2*(y + z)*
       (w^2 + w*x - w*y - w*z + y*z)) + 
     ((-2 + d)*y*z*(2*w*x - w*y + w*z + y*z - z^2)*GG[0, 0, y, 0, z])/
      (2*x*(-w + z)^2*(y + z)*(w^2 + w*x - w*y - w*z + y*z)) - 
     ((4*w - d*w - 4*x + d*x - 10*y + 3*d*y)*GG[0, w, w, x, x])/
      (4*x*y*(w - z)) + ((-3 + d)*(-w + x + y)*GG[w, 0, w, x, y])/
      (2*x*y*(w - z)) - ((-3 + d)*w*(w*x - w*y + w*z + x*z + y*z - z^2)*
       GG[w, 0, y, 0, z])/(x*(w - z)^2*(w^2 + w*x - w*y - w*z + y*z)) - 
     ((-3 + d)*(w - y)*GG[x, 0, 0, y, z])/(x*(w^2 + w*x - w*y - w*z + y*z)) - 
     ((-3 + d)*(-w + x - y)*GG[x, 0, x, w, y])/(2*x*y*(w - z)) - 
     ((-3 + d)*y*GG[y, 0, w, x, z])/(x*(w^2 + w*x - w*y - w*z + y*z)) + 
     ((-3 + d)*z*(w^2 + 2*w*x - w*y - w*z + y*z)*GG[z, 0, w, x, y])/
      (x*(w - z)^2*(w^2 + w*x - w*y - w*z + y*z)) - 
     ((-4 + d)*(w*x + w*y + x*y - y^2 - w*z + y*z)*HH[0, 0, w, x, y, z])/
      (2*x*(w^2 + w*x - w*y - w*z + y*z)) - 
     ((-4 + d)*(w^2 - 2*w*x + x^2 + 2*w*y + 2*x*y - 3*y^2)*
       HH[0, w, x, w, y, x])/(4*x*y*(w - z)) - 
     ((w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2)*HHp[y, w, w, x, 0, x])/
      (2*x*(w - z)) - ((-6*w^2 + 2*d*w^2 - 4*w*x + d*w*x + 4*w*y - d*w*y + 
        8*w*z - 3*d*w*z + 2*x*z - d*x*z - 4*y*z + d*y*z - 2*z^2 + d*z^2)*
       AA[w]*II[0, 0, x])/(2*x*(w - z)^2*(w^2 + w*x - w*y - w*z + y*z)) + 
     ((-2 + d)*AA[y]*II[0, 0, x])/(2*x*(w^2 + w*x - w*y - w*z + y*z)) - 
     ((4*w^2 - d*w^2 + 2*w*x - 4*w*y + d*w*y - 4*w*z + d*w*z + 4*y*z - d*y*z)*
       AA[z]*II[0, 0, x])/(2*x*(w - z)^2*(w^2 + w*x - w*y - w*z + y*z)) + 
     ((-2 + d)*y*(2*w*x - w*y + w*z + y*z - z^2)*AA[z]*II[0, 0, y])/
      (2*x*(w - z)^2*(y + z)*(w^2 + w*x - w*y - w*z + y*z)) + 
     ((-2 + d)*z*(2*w*x - w*y + w*z + y*z - z^2)*AA[y]*II[0, 0, z])/
      (2*x*(-w + z)^2*(y + z)*(w^2 + w*x - w*y - w*z + y*z)) + 
     ((-2 + d)*(w - y)*AA[x]*II[0, w, y])/(2*x^2*(w^2 + w*x - w*y - w*z + 
        y*z)) - ((-2 + d)*(w^2 + 2*w*x - w*y - w*z + y*z)*AA[z]*II[0, w, y])/
      (2*x*(w - z)^2*(w^2 + w*x - w*y - w*z + y*z)) - 
     ((-4*w^2 + d*w^2 - 6*w*x + 2*d*w*x + 4*w*y - d*w*y + 4*w*z - d*w*z - 
        4*y*z + d*y*z)*AA[x]*II[0, w, z])/(2*x^2*(w - z)*
       (w^2 + w*x - w*y - w*z + y*z)) + ((-2 + d)*AA[y]*II[0, w, z])/
      (2*x*(w^2 + w*x - w*y - w*z + y*z)) + 
     ((-2 + d)*(w*x - w*y + w*z + x*z + y*z - z^2)*AA[w]*II[x, y, z])/
      (2*x*(w - z)^2*(w^2 + w*x - w*y - w*z + y*z))
 
HHexp[{w_, x_, y_, 0, z_}] /; 0 =!= w*x*y*z && w =!= x && w =!= y && 
      x =!= z && w + x =!= y + z := 
    (w*(w^3*x - 3*w^2*x^2 + 3*w*x^3 - x^4 - 3*w*x*y^2 - x^2*y^2 + 2*x*y^3 + 
        w^3*z + w^2*x*z - 5*w*x^2*z + 3*x^3*z - 2*w^2*y*z + 10*w*x*y*z + 
        w*y^2*z - 3*x*y^2*z - 2*w^2*z^2 + w*x*z^2 - 3*x^2*z^2 - 2*w*y*z^2 + 
        w*z^3 + x*z^3)*FF[w, x, y, z])/((w - x)*(w - y)*(x - z)*
       (w + x - y - z)*(w - x - y + z)*(-(x*y) + w*z)) + 
     (x*(w^4 - 3*w^3*x + 3*w^2*x^2 - w*x^3 - 3*w^3*y + 5*w^2*x*y - w*x^2*y - 
        x^3*y + 3*w^2*y^2 - w*x*y^2 + 2*x^2*y^2 - w*y^3 - x*y^3 - 
        10*w*x*y*z + 2*x^2*y*z + 2*x*y^2*z + w^2*z^2 + 3*w*x*z^2 + 
        3*w*y*z^2 - x*y*z^2 - 2*w*z^3)*FF[x, w, y, z])/
      ((w - x)*(w - y)*(x - z)*(w + x - y - z)*(w - x - y + z)*
       (-(x*y) + w*z)) - ((-10*w^3*x + 3*d*w^3*x + 14*w^2*x^2 - 4*d*w^2*x^2 + 
        16*w^2*x*y - 5*d*w^2*x*y - 6*w*x^2*y + 2*d*w*x^2*y - 6*w*x*y^2 + 
        2*d*w*x*y^2 + 2*w^3*z - d*w^3*z - 26*w^2*x*z + 8*d*w^2*x*z - 
        2*w*x^2*z + d*w^2*y*z + 16*w*x*y*z - 6*d*w*x*y*z - 6*x^2*y*z + 
        2*d*x^2*y*z - 2*w*y^2*z - 6*x*y^2*z + 2*d*x*y^2*z + 20*w^2*z^2 - 
        6*d*w^2*z^2 + d*w*x*z^2 - 26*w*y*z^2 + 8*d*w*y*z^2 + 16*x*y*z^2 - 
        5*d*x*y*z^2 + 14*y^2*z^2 - 4*d*y^2*z^2 + 2*w*z^3 - d*w*z^3 - 
        10*y*z^3 + 3*d*y*z^3)*GG[0, 0, 0, w, z])/(2*(w - y)^2*(x - z)^2*
       (w + z)*(w - x - y + z)) - ((-14*w^2*x^2 + 4*d*w^2*x^2 + 10*w*x^3 - 
        3*d*w*x^3 + 2*w^2*x*y + 26*w*x^2*y - 8*d*w*x^2*y - 2*x^3*y + 
        d*x^3*y - d*w*x*y^2 - 20*x^2*y^2 + 6*d*x^2*y^2 - 2*x*y^3 + d*x*y^3 + 
        6*w^2*x*z - 2*d*w^2*x*z - 16*w*x^2*z + 5*d*w*x^2*z + 6*w^2*y*z - 
        2*d*w^2*y*z - 16*w*x*y*z + 6*d*w*x*y*z - d*x^2*y*z - 16*w*y^2*z + 
        5*d*w*y^2*z + 26*x*y^2*z - 8*d*x*y^2*z + 10*y^3*z - 3*d*y^3*z + 
        6*w*x*z^2 - 2*d*w*x*z^2 + 6*w*y*z^2 - 2*d*w*y*z^2 + 2*x*y*z^2 - 
        14*y^2*z^2 + 4*d*y^2*z^2)*GG[0, 0, 0, x, y])/
      (2*(w - y)^2*(x + y)*(x - z)^2*(w - x - y + z)) - 
     ((-2 + d)*w*z*(w^3*x - w^2*x^2 - 4*w^2*x*y + 3*w*x^2*y - 2*x^3*y + 
        5*w*x*y^2 - 2*x^2*y^2 - 2*x*y^3 + w^3*z + w^2*x*z + w*x^2*z - 
        2*w^2*y*z - 4*w*x*y*z + 5*x^2*y*z + w*y^2*z + 3*x*y^2*z - 2*w*x*z^2 + 
        w*y*z^2 - 4*x*y*z^2 - y^2*z^2 + w*z^3 + y*z^3)*GG[0, 0, w, 0, z])/
      (2*(w - y)^2*(w + z)*(-x + z)^2*(w - x - y + z)*(-(x*y) + w*z)) - 
     ((-2 + d)*x*y*(-(w^2*x^2) + w*x^3 + w^2*x*y + w*x^2*y + x^3*y - 
        2*w*x*y^2 + x*y^3 - 2*w^3*z + 3*w^2*x*z - 4*w*x^2*z + 5*w^2*y*z - 
        4*w*x*y*z - 2*x^2*y*z - 4*w*y^2*z + x*y^2*z + y^3*z - 2*w^2*z^2 + 
        5*w*x*z^2 + 3*w*y*z^2 + x*y*z^2 - y^2*z^2 - 2*w*z^3)*
       GG[0, 0, x, 0, y])/(2*(-w + y)^2*(x + y)*(x - z)^2*(-w + x + y - z)*
       (x*y - w*z)) + ((-2 + d)*(y - z)*(w^2*x - w*x^2 - 2*w*x*y + x*y^2 + 
        2*w*x*z - w*z^2)*GG[0, w, x, y, z])/((w - y)*(x - z)*(w + x - y - z)*
       (w - x - y + z)*(-(x*y) + w*z)) + 
     ((-2*w^2*x + d*w^2*x + 2*w*x^2 - d*w*x^2 - d*w*x*y - 4*x^2*y + d*x^2*y + 
        2*x*y^2 + 4*w^2*z - d*w^2*z + d*w*x*z - 4*w*y*z + d*w*y*z + 4*x*y*z - 
        d*x*y*z - 2*w*z^2)*GG[0, w, y, x, z])/(2*(w - y)*(x - z)*
       (w + x - y - z)*(-(x*y) + w*z)) - 
     ((-3 + d)*w*(w*y - 2*x*y - y^2 + w*z + y*z)*GG[w, 0, x, 0, y])/
      ((w - y)^2*(w - x - y + z)*(-(x*y) + w*z)) - 
     ((-3 + d)*x*(x*y - 2*w*z + x*z + y*z - z^2)*GG[x, 0, w, 0, z])/
      ((x - z)^2*(-w + x + y - z)*(x*y - w*z)) + 
     ((-3 + d)*y*(w^2 - w*x - w*y - x*y + 2*w*z)*GG[y, 0, w, 0, z])/
      ((w - y)^2*(w - x - y + z)*(-(x*y) + w*z)) + 
     ((-3 + d)*z*(-(w*x) + x^2 + 2*x*y - w*z - x*z)*GG[z, 0, x, 0, y])/
      ((x - z)^2*(-w + x + y - z)*(x*y - w*z)) + 
     ((-4 + d)*(w - x)*(y - z)*HH[0, w, x, y, 0, z])/
      (2*(w - x - y + z)*(-(x*y) + w*z)) - 
     ((-2 + d)*w*(w^3*x - w^2*x^2 - 4*w^2*x*y + 3*w*x^2*y - 2*x^3*y + 
        5*w*x*y^2 - 2*x^2*y^2 - 2*x*y^3 + w^3*z + w^2*x*z + w*x^2*z - 
        2*w^2*y*z - 4*w*x*y*z + 5*x^2*y*z + w*y^2*z + 3*x*y^2*z - 2*w*x*z^2 + 
        w*y*z^2 - 4*x*y*z^2 - y^2*z^2 + w*z^3 + y*z^3)*AA[z]*II[0, 0, w])/
      (2*(w - y)^2*(w + z)*(-x + z)^2*(w - x - y + z)*(-(x*y) + w*z)) - 
     ((-2 + d)*x*(-(w^2*x^2) + w*x^3 + w^2*x*y + w*x^2*y + x^3*y - 
        2*w*x*y^2 + x*y^3 - 2*w^3*z + 3*w^2*x*z - 4*w*x^2*z + 5*w^2*y*z - 
        4*w*x*y*z - 2*x^2*y*z - 4*w*y^2*z + x*y^2*z + y^3*z - 2*w^2*z^2 + 
        5*w*x*z^2 + 3*w*y*z^2 + x*y*z^2 - y^2*z^2 - 2*w*z^3)*AA[y]*
       II[0, 0, x])/(2*(w - y)^2*(x + y)*(x - z)^2*(-w + x + y - z)*
       (x*y - w*z)) - ((-2 + d)*y*(-(w^2*x^2) + w*x^3 + w^2*x*y + w*x^2*y + 
        x^3*y - 2*w*x*y^2 + x*y^3 - 2*w^3*z + 3*w^2*x*z - 4*w*x^2*z + 
        5*w^2*y*z - 4*w*x*y*z - 2*x^2*y*z - 4*w*y^2*z + x*y^2*z + y^3*z - 
        2*w^2*z^2 + 5*w*x*z^2 + 3*w*y*z^2 + x*y*z^2 - y^2*z^2 - 2*w*z^3)*
       AA[x]*II[0, 0, y])/(2*(-w + y)^2*(x + y)*(x - z)^2*(-w + x + y - z)*
       (x*y - w*z)) - ((-2 + d)*z*(w^3*x - w^2*x^2 - 4*w^2*x*y + 3*w*x^2*y - 
        2*x^3*y + 5*w*x*y^2 - 2*x^2*y^2 - 2*x*y^3 + w^3*z + w^2*x*z + 
        w*x^2*z - 2*w^2*y*z - 4*w*x*y*z + 5*x^2*y*z + w*y^2*z + 3*x*y^2*z - 
        2*w*x*z^2 + w*y*z^2 - 4*x*y*z^2 - y^2*z^2 + w*z^3 + y*z^3)*AA[w]*
       II[0, 0, z])/(2*(w - y)^2*(w + z)*(-x + z)^2*(w - x - y + z)*
       (-(x*y) + w*z)) + ((-2 + d)*(w^2*x - w*x^2 - 3*w*x*y - x^2*y + 
        2*x*y^2 + w^2*z + 3*w*x*z - w*y*z + x*y*z - 2*w*z^2)*AA[y]*
       II[0, w, x])/(2*(w - y)^2*(x - z)*(w + x - y - z)*(-(x*y) + w*z)) + 
     ((-2 + d)*(w^2*x - w*x^2 - 3*w*x*y - x^2*y + 2*x*y^2 + w^2*z + 3*w*x*z - 
        w*y*z + x*y*z - 2*w*z^2)*AA[z]*II[0, w, x])/(2*(w - y)*(x - z)^2*
       (w + x - y - z)*(-(x*y) + w*z)) + 
     ((-2 + d)*(w^3 - 2*w^2*x + w*x^2 - 3*w^2*y + 4*w*x*y + x^2*y + 3*w*y^2 - 
        2*x*y^2 - y^3 - 2*w*x*z - 2*x*y*z + w*z^2 + y*z^2)*AA[x]*II[0, w, y])/
      (2*(w - y)*(x - z)*(w + x - y - z)*(w - x - y + z)*(-(x*y) + w*z)) + 
     ((-2 + d)*(w^2*x - w*x^2 - 2*w*x*y + x*y^2 + 2*w*x*z - w*z^2)*AA[z]*
       II[0, w, y])/((w - y)*(x - z)*(w + x - y - z)*(w - x - y + z)*
       (-(x*y) + w*z)) + ((-2 + d)*(w^2*x - 2*w*x^2 + x^3 - 2*w*x*y + x*y^2 + 
        w^2*z + 4*w*x*z - 3*x^2*z - 2*w*y*z + y^2*z - 2*w*z^2 + 3*x*z^2 - 
        z^3)*AA[w]*II[0, x, z])/(2*(w - y)*(x - z)*(w + x - y - z)*
       (w - x - y + z)*(-(x*y) + w*z)) - 
     ((-2 + d)*(w^2*x - w*x^2 - 2*w*x*y + x*y^2 + 2*w*x*z - w*z^2)*AA[y]*
       II[0, x, z])/((w - y)*(x - z)*(w + x - y - z)*(w - x - y + z)*
       (-(x*y) + w*z)) + ((-2 + d)*(3*w^3*x*y - 4*w^2*x^2*y - w*x^3*y + 
        2*x^4*y - 8*w^2*x*y^2 + 5*w*x^2*y^2 - x^3*y^2 + 7*w*x*y^3 - x^2*y^3 - 
        2*x*y^4 - w^3*x*z + 2*w^2*x^2*z - w*x^3*z - w^3*y*z + 11*w^2*x*y*z + 
        3*w*x^2*y*z - 5*x^3*y*z + 2*w^2*y^2*z - 13*w*x*y^2*z + x^2*y^2*z - 
        w*y^3*z + 3*x*y^3*z - w^3*z^2 - 5*w^2*x*z^2 + 2*w*x^2*z^2 - 
        w^2*y*z^2 - w*x*y*z^2 + 4*x^2*y*z^2 + 2*w*y^2*z^2 + 3*w^2*z^3 - 
        w*x*z^3 - w*y*z^3 - x*y*z^3)*AA[w]*II[0, y, z])/
      (2*(w - x)*(w - y)^2*(x - z)*(w + x - y - z)*(w - x - y + z)*
       (-(x*y) + w*z)) - ((-2 + d)*(-(w^3*x*y) + 2*w^2*x^2*y - w*x^3*y + 
        2*w^2*x*y^2 - 5*w*x^2*y^2 - x^3*y^2 - w*x*y^3 + 3*x^2*y^3 + 2*w^4*z - 
        w^3*x*z - 4*w^2*x^2*z + 3*w*x^3*z - 5*w^3*y*z + 3*w^2*x*y*z + 
        11*w*x^2*y*z - x^3*y*z + 4*w^2*y^2*z - w*x*y^2*z - x^2*y^2*z - 
        w*y^3*z - x*y^3*z - w^3*z^2 + 5*w^2*x*z^2 - 8*w*x^2*z^2 + w^2*y*z^2 - 
        13*w*x*y*z^2 + 2*x^2*y*z^2 + 2*x*y^2*z^2 - w^2*z^3 + 7*w*x*z^3 + 
        3*w*y*z^3 - x*y*z^3 - 2*w*z^4)*AA[x]*II[0, y, z])/
      (2*(w - x)*(w - y)*(x - z)^2*(w + x - y - z)*(w - x - y + z)*
       (-(x*y) + w*z))
 
HHexp[{w_, 0, x_, y_, z_}] /; 0 =!= w*x*y*z := HHexp[{0, w, z, y, x}]
 
HHexp[{w_, x_, 0, y_, z_}] /; 0 =!= w*x*y*z := HHexp[{0, z, w, y, x}]
 
HHexp[{w_, x_, y_, z_, 0}] /; 0 =!= w*x*y*z := HHexp[{0, y, x, z, w}]
 
HHexp[{0, x_, y_, z_, x_}] /; 0 =!= x*y*z && x =!= z := 
    ((-2 + d)^2*(-5*x^4 + d*x^4 + 29*x^3*y - 7*d*x^3*y - 35*x^2*y^2 + 
        9*d*x^2*y^2 + 3*x*y^3 - d*x*y^3 + 8*y^4 - 2*d*y^4 + 95*x^3*z - 
        39*d*x^3*z + 4*d^2*x^3*z - 151*x^2*y*z + 61*d*x^2*y*z - 
        6*d^2*x^2*y*z + 47*x*y^2*z - 11*d*x*y^2*z + 9*y^3*z - 11*d*y^3*z + 
        2*d^2*y^3*z - 255*x^2*z^2 + 111*d*x^2*z^2 - 12*d^2*x^2*z^2 - 
        63*x*y*z^2 + 33*d*x*y*z^2 - 4*d^2*x*y*z^2 - 122*y^2*z^2 + 
        64*d*y^2*z^2 - 8*d^2*y^2*z^2 + 245*x*z^3 - 109*d*x*z^3 + 
        12*d^2*x*z^3 + 185*y*z^3 - 87*d*y*z^3 + 10*d^2*y*z^3 - 80*z^4 + 
        36*d*z^4 - 4*d^2*z^4)*AA[x]^2*AA[y])/(16*(-5 + d)*(-3 + d)*x^2*y^3*z*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     ((-2 + d)^2*AA[x]^2*AA[z])/(4*(-3 + d)*x^2*y^2) - 
     ((4*x - y)*(-8*x + 2*d*x - 2*y + d*y + 8*z - 2*d*z)*FF[x, 0, x, y])/
      (4*x*y^3) - ((-5*x^2 + d*x^2 + 13*x*y - 3*d*x*y - 8*y^2 + 2*d*y^2 + 
        10*x*z - 2*d*x*z + 13*y*z - 3*d*y*z - 5*z^2 + d*z^2)*FF[x, 0, y, z])/
      ((-5 + d)*y^2*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     ((-5*x^3 + d*x^3 + 10*x^2*y - 2*d*x^2*y - 2*x*y^2 + 3*y^3 - d*y^3 + 
        15*x^2*z - 3*d*x^2*z + 2*y^2*z - 15*x*z^2 + 3*d*x*z^2 - 10*y*z^2 + 
        2*d*y*z^2 + 5*z^3 - d*z^3)*FF[y, 0, x, z])/
      ((-5 + d)*x*y^2*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     ((x - y)*(-5*x^3 + d*x^3 + 24*x^2*y - 6*d*x^2*y - 11*x*y^2 + 3*d*x*y^2 - 
        8*y^3 + 2*d*y^3 + 15*x^2*z - 3*d*x^2*z - 6*x*y*z + 2*d*x*y*z + 
        21*y^2*z - 5*d*y^2*z - 15*x*z^2 + 3*d*x*z^2 - 18*y*z^2 + 4*d*y*z^2 + 
        5*z^3 - d*z^3)*FF[y, x, x, y])/(4*(-5 + d)*x*y^2*z*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     (z*(-5*x^2 + d*x^2 + 13*x*y - 3*d*x*y - 8*y^2 + 2*d*y^2 + 10*x*z - 
        2*d*x*z + 13*y*z - 3*d*y*z - 5*z^2 + d*z^2)*FF[z, 0, x, y])/
      ((-5 + d)*x*y^2*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     ((10*x^3 - 7*d*x^3 + d^2*x^3 + 70*x^2*y - 41*d*x^2*y + 6*d^2*x^2*y - 
        50*x^2*z + 25*d*x^2*z - 3*d^2*x^2*z + 100*x*y*z - 64*d*x*y*z + 
        10*d^2*x*y*z + 70*x*z^2 - 29*d*x*z^2 + 3*d^2*x*z^2 - 2*y*z^2 + 
        d*y*z^2 - 30*z^3 + 11*d*z^3 - d^2*z^3)*GG[0, 0, 0, x, z])/
      (4*(-5 + d)*x*y^2*(x - z)*(x + z)) - 
     ((-2 + d)*z*(-5*x^2 + d*x^2 + 5*x*y - 2*d*x*y + 10*x*z - 2*d*x*z + y*z - 
        5*z^2 + d*z^2)*GG[0, 0, x, 0, z])/(4*(-5 + d)*x*y^2*(x - z)*
       (x + z)) - ((-2 + d)*(x - y)*(-8*x + 2*d*x - 3*y + d*y + 8*z - 2*d*z)*
       GG[0, 0, x, x, y])/(4*x*y^3) + 
     ((-4*x + d*x + 4*y - d*y + 10*z - 3*d*z)*(-5*x^3 + d*x^3 + 24*x^2*y - 
        6*d*x^2*y - 11*x*y^2 + 3*d*x*y^2 - 8*y^3 + 2*d*y^3 + 15*x^2*z - 
        3*d*x^2*z - 6*x*y*z + 2*d*x*y*z + 21*y^2*z - 5*d*y^2*z - 15*x*z^2 + 
        3*d*x*z^2 - 18*y*z^2 + 4*d*y*z^2 + 5*z^3 - d*z^3)*GG[0, x, x, y, y])/
      (8*(-5 + d)*x*y^2*z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     ((-3 + d)*(-5*x^4 + d*x^4 + 29*x^3*y - 7*d*x^3*y - 35*x^2*y^2 + 
        9*d*x^2*y^2 + 3*x*y^3 - d*x*y^3 + 8*y^4 - 2*d*y^4 + 10*x^3*z - 
        2*d*x^3*z - 45*x^2*y*z + 13*d*x^2*y*z + 32*x*y^2*z - 8*d*x*y^2*z - 
        21*y^3*z + 5*d*y^3*z + 31*x*y*z^2 - 9*d*x*y*z^2 + 23*y^2*z^2 - 
        5*d*y^2*z^2 - 10*x*z^3 + 2*d*x*z^3 - 15*y*z^3 + 3*d*y*z^3 + 5*z^4 - 
        d*z^4)*GG[x, 0, x, y, z])/(4*(-5 + d)*x*y^2*z*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     ((-3 + d)*(x - z)*GG[y, 0, 0, x, z])/(x*y^2) + 
     ((-3 + d)*(x - y + z)*(-5*x^3 + d*x^3 + 24*x^2*y - 6*d*x^2*y - 
        11*x*y^2 + 3*d*x*y^2 - 8*y^3 + 2*d*y^3 + 15*x^2*z - 3*d*x^2*z - 
        6*x*y*z + 2*d*x*y*z + 21*y^2*z - 5*d*y^2*z - 15*x*z^2 + 3*d*x*z^2 - 
        18*y*z^2 + 4*d*y*z^2 + 5*z^3 - d*z^3)*GG[y, 0, y, x, z])/
      (4*(-5 + d)*x*y^2*z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     ((-3 + d)*z*GG[z, 0, x, x, y])/(x*y^2) + 
     ((-4 + d)*(x^2 - x*y - 2*x*z - y*z + z^2)*HH[0, 0, x, y, x, z])/
      (2*x*y^2) - ((-4 + d)*(x^2 - 2*x*y + y^2 + 2*x*z + 2*y*z - 3*z^2)*
       (-5*x^3 + d*x^3 + 24*x^2*y - 6*d*x^2*y - 11*x*y^2 + 3*d*x*y^2 - 
        8*y^3 + 2*d*y^3 + 15*x^2*z - 3*d*x^2*z - 6*x*y*z + 2*d*x*y*z + 
        21*y^2*z - 5*d*y^2*z - 15*x*z^2 + 3*d*x*z^2 - 18*y*z^2 + 4*d*y*z^2 + 
        5*z^3 - d*z^3)*HH[0, x, y, x, z, y])/(8*(-5 + d)*x*y^2*z*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     ((-5*x^3 + d*x^3 + 24*x^2*y - 6*d*x^2*y - 11*x*y^2 + 3*d*x*y^2 - 8*y^3 + 
        2*d*y^3 + 15*x^2*z - 3*d*x^2*z - 6*x*y*z + 2*d*x*y*z + 21*y^2*z - 
        5*d*y^2*z - 15*x*z^2 + 3*d*x*z^2 - 18*y*z^2 + 4*d*y*z^2 + 5*z^3 - 
        d*z^3)*HHp[z, x, x, y, 0, y])/(4*(-5 + d)*x*y^2) - 
     ((-2 + d)*(-8*x + 2*d*x - 3*y + d*y + 8*z - 2*d*z)*AA[x]*II[0, 0, x])/
      (4*x*y^3) + ((-2 + d)*(-8*x + 2*d*x - 3*y + d*y + 8*z - 2*d*z)*AA[y]*
       II[0, 0, x])/(4*x*y^3) - ((-2 + d)*(-5*x^2 + d*x^2 + 5*x*y - 2*d*x*y + 
        10*x*z - 2*d*x*z + y*z - 5*z^2 + d*z^2)*AA[z]*II[0, 0, x])/
      (4*(-5 + d)*x*y^2*(x - z)*(x + z)) - 
     ((-2 + d)*(-4*x + 2*d*x - 4*y + d*y + 8*z - 2*d*z)*AA[x]*II[0, 0, y])/
      (8*x^2*y^2) + ((-2 + d)*AA[z]*II[0, 0, y])/(2*x*y^2) - 
     ((-2 + d)*z*(-5*x^2 + d*x^2 + 5*x*y - 2*d*x*y + 10*x*z - 2*d*x*z + y*z - 
        5*z^2 + d*z^2)*AA[x]*II[0, 0, z])/(4*(-5 + d)*x^2*y^2*(x - z)*
       (x + z)) - ((-2 + d)*(x - y)*(-8*x + 2*d*x - 3*y + d*y + 8*z - 2*d*z)*
       AA[x]*II[0, x, y])/(4*x^2*y^3) - 
     ((-2 + d)*(-5*x + d*x + y - 5*z + d*z)*AA[x]*II[0, x, z])/
      (4*(-5 + d)*x^2*y^2) + ((-2 + d)*(x - z)*AA[y]*II[0, x, z])/(2*x*y^3) - 
     ((-2 + d)*(-5*x^2 + d*x^2 + 7*x*y - d*x*y - 8*y^2 + 2*d*y^2 + 10*x*z - 
        2*d*x*z + 13*y*z - 3*d*y*z - 5*z^2 + d*z^2)*AA[x]*II[x, y, z])/
      (2*(-5 + d)*x*y^2*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2))
 
HHexp[{x_, x_, y_, 0, z_}] /; 0 =!= x*y*z && x =!= y && x =!= z && y =!= z := 
    -((-2 + d)^2*AA[x]^2*AA[y])/(2*(-3 + d)*x*(x - y)^2*(x - z)) - 
     ((-2 + d)^2*AA[x]^2*AA[z])/(2*(-3 + d)*x*(x - y)*(x - z)^2) - 
     ((-26*x^2*y + 7*d*x^2*y - 2*x*y^2 + d*x*y^2 + 18*x^2*z - 5*d*x^2*z + 
        28*x*y*z - 8*d*x*y*z + 10*y^2*z - 3*d*y^2*z - 10*x*z^2 + 3*d*x*z^2 - 
        18*y*z^2 + 5*d*y*z^2)*GG[0, 0, 0, x, y])/(2*(x - y)*(x + y)*(x - z)^2*
       (y - z)) - ((-18*x^2*y + 5*d*x^2*y + 10*x*y^2 - 3*d*x*y^2 + 26*x^2*z - 
        7*d*x^2*z - 28*x*y*z + 8*d*x*y*z + 18*y^2*z - 5*d*y^2*z + 2*x*z^2 - 
        d*x*z^2 - 10*y*z^2 + 3*d*y*z^2)*GG[0, 0, 0, x, z])/
      (2*(x - y)^2*(x - z)*(y - z)*(x + z)) - 
     ((-2 + d)*y*(-2*x^2 + x*y + x*z + y*z - z^2)*GG[0, 0, x, 0, y])/
      (2*(-x + y)*(x + y)*(x - z)^2*(y - z)) + 
     ((-2 + d)*z*(2*x^2 - x*y + y^2 - x*z - y*z)*GG[0, 0, x, 0, z])/
      (2*(x - y)^2*(x - z)*(y - z)*(x + z)) - GG[0, x, x, y, z]/
      ((x - y)*(x - z)) + GG[0, x, y, x, z]/((x - y)*(x - z)) - 
     (2*(-3 + d)*y*GG[y, 0, x, 0, z])/((-x + y)^2*(y - z)) - 
     (2*(-3 + d)*z*GG[z, 0, x, 0, y])/((-x + z)^2*(-y + z)) - 
     ((-2 + d)*(2*x^2 - x*y - x*z - y*z + z^2)*AA[y]*II[0, 0, x])/
      (2*(x - y)*(x + y)*(x - z)^2*(y - z)) + 
     ((-2 + d)*(2*x^2 - x*y + y^2 - x*z - y*z)*AA[z]*II[0, 0, x])/
      (2*(x - y)^2*(x - z)*(y - z)*(x + z)) - 
     ((-2 + d)*y*(2*x^2 - x*y - x*z - y*z + z^2)*AA[x]*II[0, 0, y])/
      (2*x*(x - y)*(x + y)*(x - z)^2*(y - z)) + 
     ((-2 + d)*z*(2*x^2 - x*y + y^2 - x*z - y*z)*AA[x]*II[0, 0, z])/
      (2*x*(x - y)^2*(x - z)*(y - z)*(x + z)) - 
     ((-2 + d)*(x + y)*AA[x]*II[0, x, y])/(2*x*(x - y)^2*(x - z)) - 
     ((-2 + d)*AA[z]*II[0, x, y])/((x - y)*(x - z)*(y - z)) - 
     ((-2 + d)*(x + z)*AA[x]*II[0, x, z])/(2*x*(x - y)*(x - z)^2) + 
     ((-2 + d)*AA[y]*II[0, x, z])/((x - y)*(x - z)*(y - z)) - 
     ((-2 + d)*(2*x - y - z)*AA[x]*II[0, y, z])/((x - y)^2*(x - z)^2)
 
HHexp[{x_, y_, x_, 0, z_}] /; 0 =!= x*y*z && x =!= y && x =!= z && y =!= z := 
    ((-2 + d)^2*(x - z)*AA[x]^2*AA[y])/(4*(-3 + d)*x^2*(2*x - y - z)*
       (-y + z)^2) + ((-2 + d)^2*(x - y)*AA[x]^2*AA[z])/
      (4*(-3 + d)*x^2*(2*x - y - z)*(y - z)^2) - 
     ((16*x^2 - 8*x*y + y^2 - 8*x*z - 2*y*z + z^2)*FF[x, x, y, z])/
      (4*x*(2*x - y - z)*(y - z)^2) - 
     ((30*x^3*y - 11*d*x^3*y + d^2*x^3*y - 100*x^2*y^2 + 38*d*x^2*y^2 - 
        3*d^2*x^2*y^2 + 230*x*y^3 - 125*d*x*y^3 + 17*d^2*x*y^3 + 8*y^4 - 
        6*d*y^4 + d^2*y^4 + 10*x^3*z - 7*d*x^3*z + d^2*x^3*z - 10*x^2*y*z + 
        21*d*x^2*y*z - 5*d^2*x^2*y*z - 370*x*y^2*z + 207*d*x*y^2*z - 
        29*d^2*x*y^2*z + 34*y^3*z - 13*d*y^3*z + d^2*y^3*z + 70*x^2*z^2 - 
        41*d*x^2*z^2 + 6*d^2*x^2*z^2 + 100*x*y*z^2 - 64*d*x*y*z^2 + 
        10*d^2*x*y*z^2 - 2*y^2*z^2 + d*y^2*z^2)*GG[0, 0, 0, x, y])/
      (4*(-5 + d)*x*(x - y)*(x + y)*(y - z)^3) - 
     ((10*x^3*y - 7*d*x^3*y + d^2*x^3*y + 70*x^2*y^2 - 41*d*x^2*y^2 + 
        6*d^2*x^2*y^2 + 30*x^3*z - 11*d*x^3*z + d^2*x^3*z - 10*x^2*y*z + 
        21*d*x^2*y*z - 5*d^2*x^2*y*z + 100*x*y^2*z - 64*d*x*y^2*z + 
        10*d^2*x*y^2*z - 100*x^2*z^2 + 38*d*x^2*z^2 - 3*d^2*x^2*z^2 - 
        370*x*y*z^2 + 207*d*x*y*z^2 - 29*d^2*x*y*z^2 - 2*y^2*z^2 + 
        d*y^2*z^2 + 230*x*z^3 - 125*d*x*z^3 + 17*d^2*x*z^3 + 34*y*z^3 - 
        13*d*y*z^3 + d^2*y*z^3 + 8*z^4 - 6*d*z^4 + d^2*z^4)*
       GG[0, 0, 0, x, z])/(4*(-5 + d)*x*(x - z)*(x + z)*(-y + z)^3) - 
     ((-2 + d)*y*(-10*x^3 + 2*d*x^3 + 15*x^2*y - 3*d*x^2*y - 15*x*y^2 + 
        4*d*x*y^2 + 4*y^3 - d*y^3 - 15*x^2*z + 3*d*x^2*z + 30*x*y*z - 
        8*d*x*y*z - 3*y^2*z + d*y^2*z - 5*x*z^2 + 2*d*x*z^2 - y*z^2)*
       GG[0, 0, x, 0, y])/(4*(-5 + d)*x*(x - y)*(x + y)*(y - z)^3) - 
     ((-2 + d)*z*(-10*x^3 + 2*d*x^3 - 15*x^2*y + 3*d*x^2*y - 5*x*y^2 + 
        2*d*x*y^2 + 15*x^2*z - 3*d*x^2*z + 30*x*y*z - 8*d*x*y*z - y^2*z - 
        15*x*z^2 + 4*d*x*z^2 - 3*y*z^2 + d*y*z^2 + 4*z^3 - d*z^3)*
       GG[0, 0, x, 0, z])/(4*(-5 + d)*x*(x - z)*(x + z)*(-y + z)^3) + 
     ((-16*x^2 + 4*d*x^2 + 3*y^2 - d*y^2 + 10*y*z - 2*d*y*z + 3*z^2 - d*z^2)*
       GG[0, x, x, y, z])/(4*x*(2*x - y - z)*(y - z)^2) - 
     ((-2 + d)*(x - y)*(x - z)*GG[0, x, y, x, z])/(2*x*(2*x - y - z)*
       (y - z)^2) - ((-3 + d)*y*(x + z)*GG[y, 0, x, 0, z])/(x*(y - z)^3) + 
     ((-3 + d)*(x + y)*z*GG[z, 0, x, 0, y])/(x*(y - z)^3) + 
     ((-4 + d)*(x - y)*(x - z)*HH[0, x, x, y, 0, z])/(2*x*(y - z)^2) - 
     ((-2 + d)*(-10*x^3 + 2*d*x^3 + 15*x^2*y - 3*d*x^2*y - 15*x*y^2 + 
        4*d*x*y^2 + 4*y^3 - d*y^3 - 15*x^2*z + 3*d*x^2*z + 30*x*y*z - 
        8*d*x*y*z - 3*y^2*z + d*y^2*z - 5*x*z^2 + 2*d*x*z^2 - y*z^2)*AA[y]*
       II[0, 0, x])/(4*(-5 + d)*x*(x - y)*(x + y)*(y - z)^3) - 
     ((-2 + d)*(-10*x^3 + 2*d*x^3 - 15*x^2*y + 3*d*x^2*y - 5*x*y^2 + 
        2*d*x*y^2 + 15*x^2*z - 3*d*x^2*z + 30*x*y*z - 8*d*x*y*z - y^2*z - 
        15*x*z^2 + 4*d*x*z^2 - 3*y*z^2 + d*y*z^2 + 4*z^3 - d*z^3)*AA[z]*
       II[0, 0, x])/(4*(-5 + d)*x*(x - z)*(x + z)*(-y + z)^3) - 
     ((-2 + d)*y*(-10*x^3 + 2*d*x^3 + 15*x^2*y - 3*d*x^2*y - 15*x*y^2 + 
        4*d*x*y^2 + 4*y^3 - d*y^3 - 15*x^2*z + 3*d*x^2*z + 30*x*y*z - 
        8*d*x*y*z - 3*y^2*z + d*y^2*z - 5*x*z^2 + 2*d*x*z^2 - y*z^2)*AA[x]*
       II[0, 0, y])/(4*(-5 + d)*x^2*(x - y)*(x + y)*(y - z)^3) - 
     ((-2 + d)*z*(-10*x^3 + 2*d*x^3 - 15*x^2*y + 3*d*x^2*y - 5*x*y^2 + 
        2*d*x*y^2 + 15*x^2*z - 3*d*x^2*z + 30*x*y*z - 8*d*x*y*z - y^2*z - 
        15*x*z^2 + 4*d*x*z^2 - 3*y*z^2 + d*y*z^2 + 4*z^3 - d*z^3)*AA[x]*
       II[0, 0, z])/(4*(-5 + d)*x^2*(x - z)*(x + z)*(-y + z)^3) - 
     ((-2 + d)*(-20*x^2 + 4*d*x^2 + 23*x*y - 5*d*x*y - 4*y^2 + d*y^2 + 
        7*x*z - d*x*z - 5*y*z + d*y*z - z^2)*AA[x]*II[0, x, y])/
      (4*(-5 + d)*x^2*(2*x - y - z)*(y - z)^2) - 
     ((-2 + d)*(x^2 - y*z)*AA[z]*II[0, x, y])/(x*(2*x - y - z)*(y - z)^3) - 
     ((-2 + d)*(-20*x^2 + 4*d*x^2 + 7*x*y - d*x*y - y^2 + 23*x*z - 5*d*x*z - 
        5*y*z + d*y*z - 4*z^2 + d*z^2)*AA[x]*II[0, x, z])/
      (4*(-5 + d)*x^2*(2*x - y - z)*(y - z)^2) + 
     ((-2 + d)*(x^2 - y*z)*AA[y]*II[0, x, z])/(x*(2*x - y - z)*(y - z)^3) - 
     ((-2 + d)*(8*x^2 - 4*x*y + y^2 - 4*x*z - 2*y*z + z^2)*AA[x]*II[0, y, z])/
      (8*x^2*(2*x - y - z)*(y - z)^2)
 
HHexp[{x_, y_, z_, 0, y_}] /; 0 =!= x*y*z && x =!= y && x =!= z && y =!= z := 
    ((-2 + d)^2*(x^2 - 9*x*y + 12*y^2 - x*z - 3*y*z)*AA[x]*AA[y]^2)/
      (8*(-3 + d)*y^2*(x - z)^2*(x^2 - 3*x*y + 4*y^2 - x*z - y*z)) - 
     ((-2 + d)^2*(-x + y)*(x + 4*y - z)*AA[y]^2*AA[z])/
      (8*(-3 + d)*y^2*(x - z)^2*(x^2 - 3*x*y + 4*y^2 - x*z - y*z)) - 
     (x*(x^2 - 8*x*y + 16*y^2 - 2*x*z - 8*y*z + z^2)*FF[x, y, y, z])/
      (2*y*(x - z)^2*(x^2 - 3*x*y + 4*y^2 - x*z - y*z)) + 
     ((8*x^4 - 6*d*x^4 + d^2*x^4 + 230*x^3*y - 125*d*x^3*y + 17*d^2*x^3*y - 
        100*x^2*y^2 + 38*d*x^2*y^2 - 3*d^2*x^2*y^2 + 30*x*y^3 - 11*d*x*y^3 + 
        d^2*x*y^3 + 34*x^3*z - 13*d*x^3*z + d^2*x^3*z - 370*x^2*y*z + 
        207*d*x^2*y*z - 29*d^2*x^2*y*z - 10*x*y^2*z + 21*d*x*y^2*z - 
        5*d^2*x*y^2*z + 10*y^3*z - 7*d*y^3*z + d^2*y^3*z - 2*x^2*z^2 + 
        d*x^2*z^2 + 100*x*y*z^2 - 64*d*x*y*z^2 + 10*d^2*x*y*z^2 + 
        70*y^2*z^2 - 41*d*y^2*z^2 + 6*d^2*y^2*z^2)*GG[0, 0, 0, x, y])/
      (4*(-5 + d)*(x - y)*y*(x + y)*(x - z)^3) - 
     ((70*x^2*y^2 - 41*d*x^2*y^2 + 6*d^2*x^2*y^2 + 10*x*y^3 - 7*d*x*y^3 + 
        d^2*x*y^3 + 100*x^2*y*z - 64*d*x^2*y*z + 10*d^2*x^2*y*z - 
        10*x*y^2*z + 21*d*x*y^2*z - 5*d^2*x*y^2*z + 30*y^3*z - 11*d*y^3*z + 
        d^2*y^3*z - 2*x^2*z^2 + d*x^2*z^2 - 370*x*y*z^2 + 207*d*x*y*z^2 - 
        29*d^2*x*y*z^2 - 100*y^2*z^2 + 38*d*y^2*z^2 - 3*d^2*y^2*z^2 + 
        34*x*z^3 - 13*d*x*z^3 + d^2*x*z^3 + 230*y*z^3 - 125*d*y*z^3 + 
        17*d^2*y*z^3 + 8*z^4 - 6*d*z^4 + d^2*z^4)*GG[0, 0, 0, y, z])/
      (4*(-5 + d)*y*(y - z)*(-x + z)^3*(y + z)) - 
     ((-2 + d)*x*(-4*x^3 + d*x^3 + 15*x^2*y - 4*d*x^2*y - 15*x*y^2 + 
        3*d*x*y^2 + 10*y^3 - 2*d*y^3 + 3*x^2*z - d*x^2*z - 30*x*y*z + 
        8*d*x*y*z + 15*y^2*z - 3*d*y^2*z + x*z^2 + 5*y*z^2 - 2*d*y*z^2)*
       GG[0, 0, x, 0, y])/(4*(-5 + d)*(x - y)*y*(x + y)*(x - z)^3) - 
     ((-2 + d)*z*(-5*x^2*y + 2*d*x^2*y - 15*x*y^2 + 3*d*x*y^2 - 10*y^3 + 
        2*d*y^3 - x^2*z + 30*x*y*z - 8*d*x*y*z + 15*y^2*z - 3*d*y^2*z - 
        3*x*z^2 + d*x*z^2 - 15*y*z^2 + 4*d*y*z^2 + 4*z^3 - d*z^3)*
       GG[0, 0, y, 0, z])/(4*(-5 + d)*y*(y - z)*(-x + z)^3*(y + z)) - 
     ((-2 + d)*(x - y)*(y - z)*(x + 4*y - z)*GG[0, x, y, y, z])/
      (4*y*(x - z)^2*(x^2 - 3*x*y + 4*y^2 - x*z - y*z)) + 
     ((-4*x^3 + d*x^3 + 10*x^2*y - d*x^2*y - 2*d*x*y^2 - 32*y^3 + 8*d*y^3 + 
        20*x*y*z - 6*d*x*y*z + 2*d*y^2*z + 4*x*z^2 - d*x*z^2 + 2*y*z^2 - 
        d*y*z^2)*GG[0, x, z, y, y])/(4*y*(x - z)^2*(x^2 - 3*x*y + 4*y^2 - 
        x*z - y*z)) - ((-3 + d)*x*(y + z)*GG[x, 0, y, 0, z])/(y*(x - z)^3) + 
     ((-3 + d)*(x + y)*z*GG[z, 0, x, 0, y])/(y*(x - z)^3) - 
     ((-4 + d)*(x - y)*(y - z)*HH[0, x, y, z, 0, y])/(2*y*(x - z)^2) - 
     ((-2 + d)*x*(-4*x^3 + d*x^3 + 15*x^2*y - 4*d*x^2*y - 15*x*y^2 + 
        3*d*x*y^2 + 10*y^3 - 2*d*y^3 + 3*x^2*z - d*x^2*z - 30*x*y*z + 
        8*d*x*y*z + 15*y^2*z - 3*d*y^2*z + x*z^2 + 5*y*z^2 - 2*d*y*z^2)*AA[y]*
       II[0, 0, x])/(4*(-5 + d)*(x - y)*y^2*(x + y)*(x - z)^3) - 
     ((-2 + d)*(-4*x^3 + d*x^3 + 15*x^2*y - 4*d*x^2*y - 15*x*y^2 + 
        3*d*x*y^2 + 10*y^3 - 2*d*y^3 + 3*x^2*z - d*x^2*z - 30*x*y*z + 
        8*d*x*y*z + 15*y^2*z - 3*d*y^2*z + x*z^2 + 5*y*z^2 - 2*d*y*z^2)*AA[x]*
       II[0, 0, y])/(4*(-5 + d)*(x - y)*y*(x + y)*(x - z)^3) - 
     ((-2 + d)*(-5*x^2*y + 2*d*x^2*y - 15*x*y^2 + 3*d*x*y^2 - 10*y^3 + 
        2*d*y^3 - x^2*z + 30*x*y*z - 8*d*x*y*z + 15*y^2*z - 3*d*y^2*z - 
        3*x*z^2 + d*x*z^2 - 15*y*z^2 + 4*d*y*z^2 + 4*z^3 - d*z^3)*AA[z]*
       II[0, 0, y])/(4*(-5 + d)*y*(y - z)*(-x + z)^3*(y + z)) - 
     ((-2 + d)*z*(-5*x^2*y + 2*d*x^2*y - 15*x*y^2 + 3*d*x*y^2 - 10*y^3 + 
        2*d*y^3 - x^2*z + 30*x*y*z - 8*d*x*y*z + 15*y^2*z - 3*d*y^2*z - 
        3*x*z^2 + d*x*z^2 - 15*y*z^2 + 4*d*y*z^2 + 4*z^3 - d*z^3)*AA[y]*
       II[0, 0, z])/(4*(-5 + d)*y^2*(y - z)*(-x + z)^3*(y + z)) + 
     ((-2 + d)*(-4*x^3 + d*x^3 + 22*x^2*y - 5*d*x^2*y - 16*x*y^2 + 
        4*d*x*y^2 + 3*x^2*z - d*x^2*z - 3*x*y*z + d*x*y*z - 4*y^2*z + x*z^2 + 
        y*z^2)*AA[y]*II[0, x, y])/(4*(-5 + d)*y^2*(x - z)^2*
       (x^2 - 3*x*y + 4*y^2 - x*z - y*z)) - 
     ((-2 + d)*(-x + 2*y - z)*(-x^2 + 5*x*y + 4*y^2 + x*z - y*z)*AA[z]*
       II[0, x, y])/(4*y*(x - z)^3*(x^2 - 3*x*y + 4*y^2 - x*z - y*z)) - 
     ((-2 + d)*(-x + 2*y - z)*(x + 4*y - z)*AA[y]*II[0, x, z])/
      (4*y*(x - z)^2*(x^2 - 3*x*y + 4*y^2 - x*z - y*z)) + 
     ((-2 + d)*(x^2*y - 10*x*y^2 + 8*y^3 + 3*x^2*z - 2*x*y*z + 10*y^2*z - 
        4*x*z^2 - 7*y*z^2 + z^3)*AA[x]*II[0, y, z])/
      (4*y*(x - z)^3*(x^2 - 3*x*y + 4*y^2 - x*z - y*z)) + 
     ((-2 + d)*(-x^3 + 8*x^2*y - d*x^2*y - 24*x*y^2 + 4*d*x*y^2 - 3*x^2*z + 
        d*x^2*z + 13*x*y*z - 3*d*x*y*z + 4*y^2*z + 4*x*z^2 - d*x*z^2 - y*z^2)*
       AA[y]*II[0, y, z])/(4*(-5 + d)*y^2*(x - z)^2*(x^2 - 3*x*y + 4*y^2 - 
        x*z - y*z))
 
HHexp[{0, x_, y_, x_, x_}] /; 0 =!= x*y && x =!= y := 
    ((-2 + d)^2*(-3936*x^3 + 2944*d*x^3 - 736*d^2*x^3 + 64*d^3*x^3 + 
        2448*x^2*y - 2048*d*x^2*y + 544*d^2*x^2*y - 48*d^3*x^2*y - 
        360*x*y^2 + 376*d*x*y^2 - 116*d^2*x*y^2 + 12*d^3*x*y^2 + 48*y^3 - 
        42*d*y^3 + 11*d^2*y^3 - d^3*y^3)*AA[x]^3)/(48*(-5 + d)*(-3 + d)*x^3*
       (4*x - y)*y*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) + 
     ((-2 + d)^2*(112*x^2 - 56*d*x^2 + 8*d^2*x^2 + 8*x*y - 14*d*x*y + 
        2*d^2*x*y - 10*y^2 + 7*d*y^2 - d^2*y^2)*AA[x]^2*AA[y])/
      (8*(-5 + d)*x^2*(4*x - y)*y*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + 
        d*y^2)) - ((-3 + d)*(-2 + d)*(-10 + 3*d)*(x - y)*
       (-20*x + 4*d*x + 3*y - d*y)*GG[0, 0, x, x, y])/
      (2*(-5 + d)*(4*x - y)*y*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) - 
     ((-4 + d)*(4800*x^3 - 3520*d*x^3 + 832*d^2*x^3 - 64*d^3*x^3 - 
        2520*x^2*y + 2144*d*x^2*y - 568*d^2*x^2*y + 48*d^3*x^2*y + 
        396*x*y^2 - 424*d*x*y^2 + 128*d^2*x*y^2 - 12*d^3*x*y^2 - 66*y^3 + 
        57*d*y^3 - 14*d^2*y^3 + d^3*y^3)*HH[0, 0, x, 0, x, x])/
      (3*(-5 + d)*y*(-4*x + y)*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) - 
     ((-4 + d)*HH[0, 0, x, y, x, x])/y - 
     ((-4 + d)*(-4320*x^3 + 3264*d*x^3 - 800*d^2*x^3 + 64*d^3*x^3 + 
        2480*x^2*y - 2096*d*x^2*y + 560*d^2*x^2*y - 48*d^3*x^2*y - 
        376*x*y^2 + 400*d*x*y^2 - 124*d^2*x*y^2 + 12*d^3*x*y^2 + 56*y^3 - 
        50*d*y^3 + 13*d^2*y^3 - d^3*y^3)*HH[0, x, x, x, 0, x])/
      (4*(-5 + d)*(4*x - y)*y*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) + 
     ((-4 + d)*(4*x - 3*y)*(-4320*x^3 + 3264*d*x^3 - 800*d^2*x^3 + 
        64*d^3*x^3 + 2480*x^2*y - 2096*d*x^2*y + 560*d^2*x^2*y - 
        48*d^3*x^2*y - 376*x*y^2 + 400*d*x*y^2 - 124*d^2*x*y^2 + 
        12*d^3*x*y^2 + 56*y^3 - 50*d*y^3 + 13*d^2*y^3 - d^3*y^3)*
       HH[0, x, x, x, y, x])/(16*(-5 + d)*x*(4*x - y)*y*
       (-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) - 
     ((-4320*x^3 + 3264*d*x^3 - 800*d^2*x^3 + 64*d^3*x^3 + 2480*x^2*y - 
        2096*d*x^2*y + 560*d^2*x^2*y - 48*d^3*x^2*y - 376*x*y^2 + 
        400*d*x*y^2 - 124*d^2*x*y^2 + 12*d^3*x*y^2 + 56*y^3 - 50*d*y^3 + 
        13*d^2*y^3 - d^3*y^3)*HHp[y, x, x, x, 0, x])/
      (8*(-5 + d)*x*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) - 
     ((-3 + d)*(-2 + d)*(-10 + 3*d)*(-20*x + 4*d*x + 3*y - d*y)*AA[x]*
       II[0, 0, x])/(2*(-5 + d)*(4*x - y)*y*(-24*x^2 + 8*d*x^2 - 4*x*y - 
        2*y^2 + d*y^2)) + ((-3 + d)*(-2 + d)*(-10 + 3*d)*
       (-20*x + 4*d*x + 3*y - d*y)*AA[y]*II[0, 0, x])/
      (2*(-5 + d)*(4*x - y)*y*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) - 
     ((-4 + d)*(-2 + d)*AA[x]*II[0, 0, y])/(8*x^2*y) - 
     ((-3 + d)*(-2 + d)*(-10 + 3*d)*(x - y)*(-20*x + 4*d*x + 3*y - d*y)*AA[x]*
       II[0, x, y])/(2*(-5 + d)*x*(4*x - y)*y*(-24*x^2 + 8*d*x^2 - 4*x*y - 
        2*y^2 + d*y^2)) + ((-2 + d)*(-3552*x^3 + 2816*d*x^3 - 736*d^2*x^3 + 
        64*d^3*x^3 + 2416*x^2*y - 2016*d*x^2*y + 544*d^2*x^2*y - 
        48*d^3*x^2*y - 344*x*y^2 + 360*d*x*y^2 - 116*d^2*x*y^2 + 
        12*d^3*x*y^2 + 40*y^3 - 38*d*y^3 + 11*d^2*y^3 - d^3*y^3)*AA[x]*
       II[x, x, y])/(8*(-5 + d)*x^2*(4*x - y)*y*(-24*x^2 + 8*d*x^2 - 4*x*y - 
        2*y^2 + d*y^2))
 
HHexp[{x_, y_, y_, 0, x_}] /; 0 =!= x*y && x =!= y := 
    -((-2 + d)^2*AA[x]^3)/(12*(-3 + d)*x^2*(x - y)*(x + y)) - 
     ((-2 + d)*(-10*x + 3*d*x - 2*y + d*y)*AA[x]^2*AA[y])/
      (4*(-3 + d)*x*(x - y)^3*y) - ((-2 + d)*(4*x - d*x + d*y)*AA[x]*AA[y]^2)/
      (2*(-3 + d)*y*(-x + y)^3*(x + y)) + ((-2 + d)^2*AA[y]^3)/
      (12*(-3 + d)*(x - y)*y^2*(x + y)) + 
     ((-10*x^2 + 3*d*x^2 - 12*x*y + 2*d*x*y - 10*y^2 + 3*d*y^2)*
       FF[y, x, x, y])/((-2 + d)*(x - y)^3*(x + y)) - 
     ((-24*x^2 + 7*d*x^2 - 64*x*y + 18*d*x*y - 24*y^2 + 7*d*y^2)*
       GG[0, 0, 0, x, y])/((x - y)^2*(x + y)^2) - 
     ((-2 + d)*(x^2 + 6*x*y + y^2)*GG[0, 0, x, 0, y])/
      (2*(x - y)^2*(x + y)^2) - ((-4 + d)*x*(-10*x + 3*d*x - 6*y + d*y)*
       GG[0, x, x, y, y])/((-2 + d)*(x - y)^3*(x + y)) - 
     (2*(-4 + d)*x*HH[0, 0, x, 0, x, x])/(3*(x - y)*(x + y)) + 
     ((-4 + d)*(3*x + y)*HH[0, 0, x, 0, x, y])/(2*(x - y)*(x + y)) - 
     ((-4 + d)*(x + 3*y)*HH[0, 0, x, 0, y, y])/(2*(x - y)*(x + y)) + 
     (2*(-4 + d)*y*HH[0, 0, y, 0, y, y])/(3*(x - y)*(x + y)) - 
     ((-4 + d)*HH[0, x, y, y, 0, x])/(4*(x + y)) - 
     ((-2 + d)*(x^2 + 6*x*y + y^2)*AA[y]*II[0, 0, x])/
      (2*(x - y)^2*y*(x + y)^2) - ((-2 + d)*(x^2 + 6*x*y + y^2)*AA[x]*
       II[0, 0, y])/(2*x*(x - y)^2*(x + y)^2) - 
     ((-14*x^2 + 5*d*x^2 - 8*x*y + 2*d*x*y - 2*y^2 + d*y^2)*AA[x]*
       II[0, x, y])/(2*x*(x - y)^3*(x + y)) + 
     ((-2*x^2 + d*x^2 - 8*x*y + 2*d*x*y - 14*y^2 + 5*d*y^2)*AA[y]*
       II[0, x, y])/(2*(x - y)^3*y*(x + y))
 
HHexp[{x_, x_, x_, 0, y_}] /; 0 =!= x*y && x =!= y := 
    ((-2 + d)^2*(167*x^2 - 79*d*x^2 + 9*d^2*x^2 + 71*x*y - 28*d*x*y + 
        3*d^2*x*y + 2*y^2 - d*y^2)*AA[x]^3)/(24*(-5 + d)*(-3 + d)*x^3*
       (x - y)^3) - ((-2 + d)^2*(-13*x + 3*d*x - 3*y + d*y)*AA[x]^2*AA[y])/
      (8*(-3 + d)*x^2*(x - y)^3) - 
     ((-30*x^2 + 9*d*x^2 - 6*x*y + 4*y^2 - d*y^2)*FF[x, x, x, y])/
      (4*x*(x - y)^3) + (y*(-13*x + 3*d*x - 3*y + d*y)*FF[y, x, x, x])/
      (2*x*(x - y)^3) - ((80*x^2 - 34*d*x^2 + 3*d^2*x^2 + 40*x*y - 4*d*x*y - 
        2*d^2*x*y - 8*y^2 + 6*d*y^2 - d^2*y^2)*GG[0, 0, 0, x, y])/
      (4*(-5 + d)*x*(x - y)^2*(x + y)) + ((-2 + d)*y*(d*x + 4*y - d*y)*
       GG[0, 0, x, 0, y])/(4*(-5 + d)*x*(x - y)^2*(x + y)) - 
     ((-4 + d)*HH[0, 0, x, 0, x, x])/(3*(x - y)) + 
     ((-4 + d)*HH[0, 0, x, 0, x, y])/(x - y) + 
     ((-2 + d)*(d*x + 4*y - d*y)*AA[y]*II[0, 0, x])/(4*(-5 + d)*x*(x - y)^2*
       (x + y)) + ((-2 + d)*y*(d*x + 4*y - d*y)*AA[x]*II[0, 0, y])/
      (4*(-5 + d)*x^2*(x - y)^2*(x + y)) - 
     ((-2 + d)*(32*x - 21*d*x + 3*d^2*x + 28*y - 11*d*y + d^2*y)*AA[x]*
       II[0, x, y])/(8*(-5 + d)*x^2*(x - y)^2)
 
HHexp[{x_, x_, y_, 0, y_}] /; 0 =!= x*y && x =!= y := 
    -(((-2 + d)*AA[x]^2*AA[y])/(x*(x - y)^3)) - ((-2 + d)*AA[x]*AA[y]^2)/
      (y*(-x + y)^3) - (8*(-3 + d)^2*GG[0, 0, 0, x, y])/
      ((-2 + d)*(x - y)^2) - ((-4 + d)*GG[0, 0, x, 0, y])/(x - y)^2 - 
     ((-10 + 3*d)*GG[0, x, x, y, y])/((-2 + d)*(x - y)^2) - 
     (2*(-4 + d)*(x + y)*HH[0, x, x, y, 0, y])/((-2 + d)*(x - y)^2) - 
     ((-4 + d)*AA[y]*II[0, 0, x])/((x - y)^2*y) - 
     ((-4 + d)*AA[x]*II[0, 0, y])/(x*(x - y)^2) - 
     ((-2*x + d*x - 4*y + d*y)*AA[x]*II[0, x, y])/(x*(x - y)^3) + 
     ((-4*x + d*x - 2*y + d*y)*AA[y]*II[0, x, y])/((x - y)^3*y)
 
HHexp[{x_, y_, x_, 0, y_}] /; 0 =!= x*y && x =!= y := 
    ((-2 + d)^2*(10*x^3 - 3*d*x^3 + 144*x^2*y - 83*d*x^2*y + 12*d^2*x^2*y + 
        162*x*y^2 - 89*d*x*y^2 + 12*d^2*x*y^2 + 4*y^3 - d*y^3)*AA[x]^2*AA[y])/
      (16*(-6 + d)*(-5 + d)*(-3 + d)*x^2*(x - y)^3*y^2) - 
     ((-2 + d)^2*AA[x]*AA[y]^2)/(8*(-6 + d)*(-5 + d)*x*(x - y)*y^2) - 
     ((-10 + 3*d)*(x + y)*(-x^2 - 14*x*y + 4*d*x*y - y^2)*FF[y, x, x, y])/
      (4*(-6 + d)*(-5 + d)*x*(x - y)^3*y) - 
     ((-10 + 3*d)*(-7*x^2 + 2*d*x^2 + 46*x*y - 28*d*x*y + 4*d^2*x*y - 7*y^2 + 
        2*d*y^2)*GG[0, 0, 0, x, y])/(4*(-6 + d)*(-5 + d)*x*(x - y)^2*y) + 
     ((-4 + d)*(-10 + 3*d)*(-x^2 - 14*x*y + 4*d*x*y - y^2)*GG[0, x, x, y, y])/
      (4*(-6 + d)*(-5 + d)*(x - y)^3*y) + 
     ((-4 + d)*(-10*x^3 + 2*d*x^3 + 93*x^2*y - 38*d*x^2*y + 4*d^2*x^2*y - 
        108*x*y^2 + 58*d*x*y^2 - 8*d^2*x*y^2 - 7*y^3 + 2*d*y^3)*
       HH[0, x, x, y, 0, y])/(4*(-6 + d)*(-5 + d)*x*(x - y)^2*y) - 
     ((-x^2 + 66*x*y - 32*d*x*y + 4*d^2*x*y - y^2)*HHp[x, 0, x, y, y, 0])/
      ((-6 + d)*(-5 + d)*(x - y)*y) + 
     ((-2 + d)*(7*x^2 - 2*d*x^2 + 98*x*y - 56*d*x*y + 8*d^2*x*y + 55*y^2 - 
        30*d*y^2 + 4*d^2*y^2)*AA[x]*II[0, x, y])/(4*(-6 + d)*(-5 + d)*x*
       (x - y)^3*y) - ((-2 + d)*(55*x^2 - 30*d*x^2 + 4*d^2*x^2 + 98*x*y - 
        56*d*x*y + 8*d^2*x*y + 7*y^2 - 2*d*y^2)*AA[y]*II[0, x, y])/
      (4*(-6 + d)*(-5 + d)*x*(x - y)^3*y)
 
HHexp[{x_, x_, y_, 0, x_}] /; 0 =!= x*y && x =!= y := HHexp[{x, x, x, 0, y}]
 
HHexp[{x_, y_, x_, 0, x_}] /; 0 =!= x*y && x =!= y := HHexp[{x, x, x, 0, y}]
 
HHexp[{x_, y_, y_, 0, y_}] /; 0 =!= x*y && x =!= y := HHexp[{y, y, y, 0, x}]
 
HHexp[{x_, x_, x_, 0, x_}] /; 0 =!= x := 
    ((-4 + d)^2*(-2 + d)^2*AA[x]^3)/(8*(-6 + d)*(-5 + d)*(-9 + 2*d)*x^4) + 
     ((-5 + d)*(-4 + d)*(-3 + d)*HH[0, 0, x, 0, x, x])/
      ((-6 + d)*(-9 + 2*d)*x) + (3*(-4 + d)*HH[0, x, x, x, 0, x])/
      (4*(-6 + d)*x)
 
HHexp[{0, x_, x_, x_, x_}] /; 0 =!= x := 
    ((-2 + d)^2*(14 - 7*d + d^2)*AA[x]^3)/(16*(-5 + d)*(-3 + d)*x^4) - 
     ((-4 + d)*(87 - 32*d + 3*d^2)*HH[0, 0, x, 0, x, x])/(9*(-5 + d)*x) - 
     ((-4 + d)*HH[0, 0, x, x, x, x])/x - ((-4 + d)*(72 - 29*d + 3*d^2)*
       HH[0, x, x, x, 0, x])/(12*(-5 + d)*x) + 
     ((-4 + d)*(72 - 29*d + 3*d^2)*HH[0, x, x, x, x, x])/(48*(-5 + d)*x) - 
     ((72 - 29*d + 3*d^2)*HHp[x, x, x, x, 0, x])/(8*(-5 + d)) - 
     ((-4 + d)*(-2 + d)*AA[x]*II[0, 0, x])/(8*x^3) + 
     ((-2 + d)*(48 - 23*d + 3*d^2)*AA[x]*II[x, x, x])/(24*(-5 + d)*x^3)
 
HHexp[{0, 0, x_, y_, z_}] /; 0 =!= x*y*z := 
    -(((-7*x + 2*d*x + y)*GG[0, 0, 0, x, y])/(x*(x + y)*z)) - 
     ((y - 7*z + 2*d*z)*GG[0, 0, 0, y, z])/(x*z*(y + z)) - 
     ((-2 + d)*(x - y)*GG[0, 0, x, 0, y])/(2*x*(x + y)*z) - 
     ((-4 + d)*GG[0, 0, x, 0, z])/(2*x*z) + 
     ((-2 + d)*(y - z)*GG[0, 0, y, 0, z])/(2*x*z*(y + z)) + 
     ((-3 + d)*GG[x, 0, 0, y, z])/(x*z) - ((-3 + d)*GG[y, 0, 0, x, z])/
      (x*z) + ((-3 + d)*GG[z, 0, 0, x, y])/(x*z) - 
     ((-4 + d)*(x - y + z)*HH[0, 0, 0, x, y, z])/(2*x*z) + 
     ((-2 + d)*AA[y]*II[0, 0, x])/(x*(x + y)*z) - 
     ((-2 + d)*AA[x]*II[0, 0, y])/(x*(x + y)*z) - 
     ((-2 + d)*AA[z]*II[0, 0, y])/(x*z*(y + z)) + 
     ((-2 + d)*AA[y]*II[0, 0, z])/(x*z*(y + z))
 
HHexp[{0, x_, 0, y_, z_}] /; 0 =!= x*y*z && x =!= y && x =!= z && y =!= z := 
    -(((-2 + d)^2*AA[x]*AA[y]*AA[z])/((-6 + d)*(x - y)*(x - z)^2*(y - z))) + 
     ((48*x^5*y - 28*d*x^5*y + 4*d^2*x^5*y - 112*x^4*y^2 + 68*d*x^4*y^2 - 
        10*d^2*x^4*y^2 + 102*x^3*y^3 - 73*d*x^3*y^3 + 12*d^2*x^3*y^3 + 
        204*x^2*y^4 - 106*d*x^2*y^4 + 14*d^2*x^2*y^4 - 74*x*y^5 + 
        35*d*x*y^5 - 4*d^2*x*y^5 - 24*x^5*z + 14*d*x^5*z - 2*d^2*x^5*z - 
        48*x^4*y*z + 24*d*x^4*y*z - 3*d^2*x^4*y*z + 104*x^3*y^2*z - 
        35*d*x^3*y^2*z + 2*d^2*x^3*y^2*z - 788*x^2*y^3*z + 437*d*x^2*y^3*z - 
        61*d^2*x^2*y^3*z + 112*x*y^4*z - 39*d*x*y^4*z + 2*d^2*x*y^4*z - 
        28*y^5*z + 15*d*y^5*z - 2*d^2*y^5*z + 40*x^4*z^2 - 22*d*x^4*z^2 + 
        3*d^2*x^4*z^2 + 102*x^3*y*z^2 - 73*d*x^3*y*z^2 + 12*d^2*x^3*y*z^2 + 
        538*x^2*y^2*z^2 - 309*d*x^2*y^2*z^2 + 45*d^2*x^2*y^2*z^2 + 
        258*x*y^3*z^2 - 179*d*x*y^3*z^2 + 30*d^2*x*y^3*z^2 + 70*y^4*z^2 - 
        41*d*y^4*z^2 + 6*d^2*y^4*z^2 - 68*x^3*z^3 + 41*d*x^3*z^3 - 
        6*d^2*x^3*z^3 - 224*x^2*y*z^3 + 137*d*x^2*y*z^3 - 21*d^2*x^2*y*z^3 - 
        284*x*y^2*z^3 + 179*d*x*y^2*z^3 - 28*d^2*x*y^2*z^3 - 96*y^3*z^3 + 
        59*d*y^3*z^3 - 9*d^2*y^3*z^3 + 30*x^2*z^4 - 19*d*x^2*z^4 + 
        3*d^2*x^2*z^4 + 108*x*y*z^4 - 66*d*x*y*z^4 + 10*d^2*x*y*z^4 + 
        30*y^2*z^4 - 19*d*y^2*z^4 + 3*d^2*y^2*z^4)*GG[0, 0, 0, x, y])/
      ((-6 + d)*(x - y)^2*(x + y)*(x - z)^2*(y - z)^3) + 
     ((24*x^4*y - 14*d*x^4*y + 2*d^2*x^4*y - 8*x^3*y^2 + 6*d*x^3*y^2 - 
        d^2*x^3*y^2 - 26*x^2*y^3 + 14*d*x^2*y^3 - 2*d^2*x^2*y^3 - 48*x^4*z + 
        28*d*x^4*z - 4*d^2*x^4*z - 24*x^3*y*z + 10*d*x^3*y*z - d^2*x^3*y*z + 
        112*x^2*y^2*z - 62*d*x^2*y^2*z + 9*d^2*x^2*y^2*z - 4*x*y^3*z + 
        8*d*x*y^3*z - 2*d^2*x*y^3*z + 128*x^3*z^2 - 72*d*x^3*z^2 + 
        10*d^2*x^3*z^2 - 178*x^2*y*z^2 + 102*d*x^2*y*z^2 - 15*d^2*x^2*y*z^2 - 
        4*x*y^2*z^2 - 16*d*x*y^2*z^2 + 5*d^2*x*y^2*z^2 + 6*y^3*z^2 - 
        2*d*y^3*z^2 - 52*x^2*z^3 + 30*d*x^2*z^3 - 4*d^2*x^2*z^3 + 
        108*x*y*z^3 - 42*d*x*y*z^3 + 3*d^2*x*y*z^3 - 28*y^2*z^3 + 
        12*d*y^2*z^3 - d^2*y^2*z^3 - 4*x*z^4 - 6*d*x*z^4 + 2*d^2*x*z^4 - 
        2*y*z^4 + 4*d*y*z^4 - d^2*y*z^4)*GG[0, 0, 0, x, z])/
      ((-6 + d)*(x - y)*(x - z)^2*(y - z)^3*(x + z)) - 
     ((24*x^3 - 14*d*x^3 + 2*d^2*x^3 + 22*x^2*y - 13*d*x^2*y + 2*d^2*x^2*y - 
        60*x*y^2 + 31*d*x*y^2 - 4*d^2*x*y^2 - 10*x^2*z + 3*d*x^2*z + 
        48*x*y*z - 14*d*x*y*z - 10*y^2*z + 3*d*y^2*z - 84*x*z^2 + 
        45*d*x*z^2 - 6*d^2*x*z^2 + 70*y*z^2 - 41*d*y*z^2 + 6*d^2*y*z^2)*
       GG[0, 0, 0, y, z])/((-6 + d)*(x - y)*(x - z)^2*(y - z)^2) + 
     ((-2 + d)*x*y*(-6*x^4 + 2*d*x^4 + 14*x^3*y - 5*d*x^3*y - 4*x^2*y^2 + 
        3*d*x^2*y^2 - 18*x*y^3 + 4*d*x*y^3 + 8*y^4 - 2*d*y^4 + 10*x^3*z - 
        3*d*x^3*z - 36*x^2*y*z + 9*d*x^2*y*z + 68*x*y^2*z - 18*d*x*y^2*z - 
        18*y^3*z + 4*d*y^3*z + 4*x^2*z^2 - 36*x*y*z^2 + 9*d*x*y*z^2 - 
        4*y^2*z^2 + 3*d*y^2*z^2 + 10*x*z^3 - 3*d*x*z^3 + 14*y*z^3 - 
        5*d*y*z^3 - 6*z^4 + 2*d*z^4)*GG[0, 0, x, 0, y])/
      ((-6 + d)*(x - y)^2*(x + y)*(x - z)^2*(y - z)^3) - 
     ((-2 + d)*x*z*(-6*x^3 + 2*d*x^3 + 2*x^2*y - d*x^2*y + 8*x*y^2 - 
        2*d*x*y^2 + 2*y^3 + 16*x^2*z - 5*d*x^2*z - 22*x*y*z + 6*d*x*y*z - 
        4*y^2*z - 4*x*z^2 + 2*d*x*z^2 + 6*y*z^2 - d*y*z^2 + 2*z^3 - d*z^3)*
       GG[0, 0, x, 0, z])/((-6 + d)*(x - y)*(x - z)^2*(y - z)^3*(x + z)) - 
     (2*(-3 + d)*x*(-6*x^2 + 2*d*x^2 + 2*x*y - d*x*y + 5*y^2 - d*y^2 + 
        10*x*z - 3*d*x*z - 12*y*z + 3*d*y*z + z^2)*GG[x, 0, y, 0, z])/
      ((-6 + d)*(x - y)*(x - z)^2*(y - z)^2) + 
     (2*(-3 + d)*y*(-6*x^3 + 2*d*x^3 + 2*x^2*y - d*x^2*y + 9*x*y^2 - 
        2*d*x*y^2 + 16*x^2*z - 5*d*x^2*z - 24*x*y*z + 6*d*x*y*z + y^2*z - 
        3*x*z^2 + 2*d*x*z^2 + 2*y*z^2 - d*y*z^2 + 3*z^3 - d*z^3)*
       GG[y, 0, x, 0, z])/((-6 + d)*(x - y)*(x - z)^2*(y - z)^3) - 
     (2*(-3 + d)*z*(-6*x^3 + 2*d*x^3 + 8*x^2*y - 3*d*x^2*y + 3*x*y^2 - 
        3*y^3 + d*y^3 + 10*x^2*z - 3*d*x^2*z - 24*x*y*z + 6*d*x*y*z + 
        10*y^2*z - 3*d*y^2*z + 3*x*z^2 - y*z^2)*GG[z, 0, x, 0, y])/
      ((-6 + d)*(x - y)*(x - z)^2*(y - z)^3) + 
     ((-4 + d)*(-6*x^4 + 2*d*x^4 + 8*x^3*y - 3*d*x^3*y + 9*x^2*y^2 - 
        d*x^2*y^2 - 9*x*y^3 + 2*d*x*y^3 + 16*x^3*z - 5*d*x^3*z - 42*x^2*y*z + 
        11*d*x^2*y*z + 21*x*y^2*z - 6*d*x*y^2*z - y^3*z - 3*x^2*z^2 + 
        2*d*x^2*z^2 + 9*x*y*z^2 - 3*d*x*y*z^2 + d*y^2*z^2 + 3*x*z^3 - 
        d*x*z^3 - 5*y*z^3 + d*y*z^3)*HH[0, 0, x, 0, y, z])/
      ((-6 + d)*(x - y)*(x - z)^2*(y - z)^2) + 
     ((-2 + d)*x*(-6*x^4 + 2*d*x^4 + 14*x^3*y - 5*d*x^3*y - 4*x^2*y^2 + 
        3*d*x^2*y^2 - 18*x*y^3 + 4*d*x*y^3 + 8*y^4 - 2*d*y^4 + 10*x^3*z - 
        3*d*x^3*z - 36*x^2*y*z + 9*d*x^2*y*z + 68*x*y^2*z - 18*d*x*y^2*z - 
        18*y^3*z + 4*d*y^3*z + 4*x^2*z^2 - 36*x*y*z^2 + 9*d*x*y*z^2 - 
        4*y^2*z^2 + 3*d*y^2*z^2 + 10*x*z^3 - 3*d*x*z^3 + 14*y*z^3 - 
        5*d*y*z^3 - 6*z^4 + 2*d*z^4)*AA[y]*II[0, 0, x])/
      ((-6 + d)*(x - y)^2*(x + y)*(x - z)^2*(y - z)^3) - 
     ((-2 + d)*x*(-6*x^3 + 2*d*x^3 + 2*x^2*y - d*x^2*y + 8*x*y^2 - 
        2*d*x*y^2 + 2*y^3 + 16*x^2*z - 5*d*x^2*z - 22*x*y*z + 6*d*x*y*z - 
        4*y^2*z - 4*x*z^2 + 2*d*x*z^2 + 6*y*z^2 - d*y*z^2 + 2*z^3 - d*z^3)*
       AA[z]*II[0, 0, x])/((-6 + d)*(x - y)*(x - z)^2*(y - z)^3*(x + z)) + 
     ((-2 + d)*y*(-6*x^4 + 2*d*x^4 + 14*x^3*y - 5*d*x^3*y - 4*x^2*y^2 + 
        3*d*x^2*y^2 - 18*x*y^3 + 4*d*x*y^3 + 8*y^4 - 2*d*y^4 + 10*x^3*z - 
        3*d*x^3*z - 36*x^2*y*z + 9*d*x^2*y*z + 68*x*y^2*z - 18*d*x*y^2*z - 
        18*y^3*z + 4*d*y^3*z + 4*x^2*z^2 - 36*x*y*z^2 + 9*d*x*y*z^2 - 
        4*y^2*z^2 + 3*d*y^2*z^2 + 10*x*z^3 - 3*d*x*z^3 + 14*y*z^3 - 
        5*d*y*z^3 - 6*z^4 + 2*d*z^4)*AA[x]*II[0, 0, y])/
      ((-6 + d)*(x - y)^2*(x + y)*(x - z)^2*(y - z)^3) - 
     ((-2 + d)*z*(-6*x^3 + 2*d*x^3 + 2*x^2*y - d*x^2*y + 8*x*y^2 - 
        2*d*x*y^2 + 2*y^3 + 16*x^2*z - 5*d*x^2*z - 22*x*y*z + 6*d*x*y*z - 
        4*y^2*z - 4*x*z^2 + 2*d*x*z^2 + 6*y*z^2 - d*y*z^2 + 2*z^3 - d*z^3)*
       AA[x]*II[0, 0, z])/((-6 + d)*(x - y)*(x - z)^2*(y - z)^3*(x + z)) + 
     ((-2 + d)*(-6*x^3 + 2*d*x^3 + 8*x^2*y - 3*d*x^2*y + 6*x*y^2 - d*x*y^2 + 
        10*x^2*z - 3*d*x^2*z - 30*x*y*z + 8*d*x*y*z + 4*y^2*z - d*y^2*z + 
        6*x*z^2 - d*x*z^2 + 2*y*z^2 - d*y*z^2)*AA[z]*II[0, x, y])/
      ((-6 + d)*(x - y)*(x - z)^2*(y - z)^3) - 
     ((-2 + d)*(-6*x^3 + 2*d*x^3 + 2*x^2*y - d*x^2*y + 6*x*y^2 - d*x*y^2 + 
        16*x^2*z - 5*d*x^2*z - 18*x*y*z + 4*d*x*y*z - 2*y^2*z + d*y^2*z - 
        6*x*z^2 + 3*d*x*z^2 + 8*y*z^2 - 3*d*y*z^2)*AA[y]*II[0, x, z])/
      ((-6 + d)*(x - y)*(x - z)^2*(y - z)^3) + 
     ((-2 + d)*(-6*x^2 + 2*d*x^2 + 2*x*y - d*x*y + 8*y^2 - 2*d*y^2 + 10*x*z - 
        3*d*x*z - 12*y*z + 3*d*y*z - 2*z^2 + d*z^2)*AA[x]*II[0, y, z])/
      ((-6 + d)*(x - y)*(x - z)^2*(y - z)^2)
 
HHexp[{0, x_, y_, 0, z_}] /; 0 =!= x*y*z && x =!= z := 
    ((-2 + d)^2*(6*x^2 - 2*d*x^2 + 6*x*y - 2*d*x*y - 16*x*z + 5*d*x*z - 
        14*y*z + 4*d*y*z + 10*z^2 - 3*d*z^2)*AA[z]^3)/
      (12*(-3 + d)*(-10 + 3*d)*y*(x + y - z)*z^2*(-x + z)^2) - 
     ((-6*x^2 + 2*d*x^2 - 4*x*y + d*x*y + 8*x*z - 3*d*x*z + 2*y*z - d*y*z - 
        2*z^2 + d*z^2)*FF[x, 0, y, z])/((-2 + d)*y*(x - z)^2*(x + y - z)) - 
     ((-4*x + d*x - 6*y + 2*d*y + 4*z - d*z)*FF[y, 0, x, z])/
      ((-2 + d)*y*(x - z)*(x + y - z)) + (z*(-4*x + d*x - 2*y + 4*z - d*z)*
       FF[z, 0, x, y])/((-2 + d)*y*(x - z)^2*(x + y - z)) + 
     ((-2*x^3 + d*x^3 - 20*x^2*y + 6*d*x^2*y - 2*x*y^2 + d*x*y^2 - d*x^2*z + 
        26*x*y*z - 8*d*x*y*z + 10*y^2*z - 3*d*y^2*z + 2*x*z^2 - 14*y*z^2 + 
        4*d*y*z^2)*GG[0, 0, 0, x, y])/(2*y*(x + y)*(x - z)^2*(x + y - z)) - 
     ((-2 + d)*(x^3 + x*y^2 - 2*x^2*z + x*y*z + y^2*z + x*z^2 - y*z^2)*
       GG[0, 0, x, 0, y])/(2*y*(x + y)*(x - z)^2*(x + y - z)) - 
     ((-3 + d)*(x*y + x*z + y*z - z^2)*GG[x, 0, 0, 0, z])/
      (y*(x - z)^2*(x + y - z)) - ((-3 + d)*GG[y, 0, 0, 0, z])/
      (y*(x + y - z)) + ((-3 + d)*(x + 2*y - z)*z*GG[z, 0, x, 0, y])/
      (y*(x - z)^2*(x + y - z)) - ((-4 + d)*z*(6*x^2 - 2*d*x^2 + 6*x*y - 
        2*d*x*y - 16*x*z + 5*d*x*z - 14*y*z + 4*d*y*z + 10*z^2 - 3*d*z^2)*
       HH[0, 0, 0, 0, z, z])/(2*(-10 + 3*d)*y*(x + y - z)*(-x + z)^2) - 
     ((-4 + d)*(y - z)*HH[0, 0, x, y, 0, z])/(2*y*(x + y - z)) + 
     (2*(-4 + d)*z*(6*x^2 - 2*d*x^2 + 6*x*y - 2*d*x*y - 16*x*z + 5*d*x*z - 
        14*y*z + 4*d*y*z + 10*z^2 - 3*d*z^2)*HH[0, 0, z, 0, z, z])/
      (3*(-10 + 3*d)*y*(x + y - z)*(-x + z)^2) - 
     ((-2 + d)*(-x^2 + x*y + 3*x*z + y*z - 2*z^2)*AA[y]*II[0, 0, x])/
      (2*y*(x + y)*(x - z)^2*(x + y - z)) - 
     ((-2 + d)*(x + 2*y - z)*AA[z]*II[0, 0, x])/(2*y*(x - z)^2*(x + y - z)) - 
     ((-8*x^2 + 3*d*x^2 - 10*x*y + 3*d*x*y - 6*y^2 + 2*d*y^2 + 12*x*z - 
        5*d*x*z + 8*y*z - 3*d*y*z - 4*z^2 + 2*d*z^2)*AA[x]*II[0, 0, y])/
      (2*y*(x + y)*(x - z)^2*(x + y - z)) - 
     ((4*x - d*x + 2*y - 4*z + d*z)*AA[z]*II[0, 0, y])/
      (2*y*(x - z)^2*(x + y - z)) + 
     ((-2 + d)*(6*x^2 - 2*d*x^2 + 6*x*y - 2*d*x*y - 16*x*z + 5*d*x*z - 
        14*y*z + 4*d*y*z + 10*z^2 - 3*d*z^2)*AA[z]*II[0, 0, z])/
      (2*(-10 + 3*d)*y*(x + y - z)*z*(-x + z)^2) - 
     ((-4*x + d*x - 6*y + 2*d*y + 4*z - d*z)*AA[y]*II[0, x, z])/
      (2*y^2*(x - z)*(x + y - z)) + ((-2 + d)*(x*y + x*z + y*z - z^2)*AA[x]*
       II[0, y, z])/(2*x*y*(x - z)^2*(x + y - z))
 
HHexp[{0, x_, y_, z_, 0}] /; 0 =!= x*y*z := 
    ((-2 + d)^2*(x - y)*AA[x]^2*AA[y])/(8*(-3 + d)*x^2*y^2*z) - 
     ((-2 + d)^2*(-6*x + 2*d*x - 6*y + 2*d*y + 2*z - d*z)*AA[z]^3)/
      (12*(-3 + d)*(-10 + 3*d)*x*y*(x + y - z)*z^2) + 
     ((y - z)*FF[x, 0, y, z])/(x*y*(x + y - z)) + ((x - z)*FF[y, 0, x, z])/
      (x*y*(x + y - z)) - ((x - y)*FF[y, x, x, y])/(2*x*y*z) + 
     (z*FF[z, 0, x, y])/(x*y*(x + y - z)) - 
     ((-4 + d)*(x - y)^2*GG[0, 0, 0, x, y])/(2*x*y*(x + y)*(x + y - z)) + 
     ((-4*x^2 + d*x^2 - 12*x*y + 4*d*x*y - 4*y^2 + d*y^2 + 4*x*z - d*x*z + 
        4*y*z - d*y*z)*GG[0, 0, x, 0, y])/(2*x*y*(x + y)*(x + y - z)) + 
     ((-4*x + d*x + 4*y - d*y + 10*z - 3*d*z)*GG[0, x, x, y, y])/(4*x*y*z) - 
     ((-3 + d)*(y - z)*GG[x, 0, 0, 0, z])/(x*y*(x + y - z)) - 
     ((-3 + d)*(x - y - z)*GG[x, 0, x, y, z])/(2*x*y*z) - 
     ((-3 + d)*(x - z)*GG[y, 0, 0, 0, z])/(x*y*(x + y - z)) + 
     ((-3 + d)*(x - y + z)*GG[y, 0, y, x, z])/(2*x*y*z) - 
     ((-3 + d)*z*GG[z, 0, x, 0, y])/(x*y*(x + y - z)) + 
     ((-4 + d)*z*(-6*x + 2*d*x - 6*y + 2*d*y + 2*z - d*z)*
       HH[0, 0, 0, 0, z, z])/(2*(-10 + 3*d)*x*y*(x + y - z)) - 
     ((-4 + d)*(x*y + x*z + y*z - z^2)*HH[0, 0, x, y, 0, z])/
      (2*x*y*(x + y - z)) - (2*(-4 + d)*z*(-6*x + 2*d*x - 6*y + 2*d*y + 2*z - 
        d*z)*HH[0, 0, z, 0, z, z])/(3*(-10 + 3*d)*x*y*(x + y - z)) - 
     ((-4 + d)*(x^2 - 2*x*y + y^2 + 2*x*z + 2*y*z - 3*z^2)*
       HH[0, x, y, x, z, y])/(4*x*y*z) - 
     ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*HHp[z, x, x, y, 0, y])/
      (2*x*y) + ((-2 + d)*(x - y)*AA[y]*II[0, 0, x])/
      (2*x*y*(x + y)*(x + y - z)) + ((-2 + d)*AA[z]*II[0, 0, x])/
      (2*x*y*(x + y - z)) - ((-2 + d)*(x - y)*AA[x]*II[0, 0, y])/
      (2*x*y*(x + y)*(x + y - z)) + ((-2 + d)*AA[z]*II[0, 0, y])/
      (2*x*y*(x + y - z)) - ((-2 + d)*(-6*x + 2*d*x - 6*y + 2*d*y + 2*z - 
        d*z)*AA[z]*II[0, 0, z])/(2*(-10 + 3*d)*x*y*(x + y - z)*z) + 
     ((-2 + d)*(x - z)*AA[y]*II[0, x, z])/(2*x*y^2*(x + y - z)) + 
     ((-2 + d)*(y - z)*AA[x]*II[0, y, z])/(2*x^2*y*(x + y - z))
 
HHexp[{x_, 0, 0, y_, z_}] /; 0 =!= x*y*z := HHexp[{0, x, z, y, 0}]
 
HHexp[{x_, 0, y_, 0, z_}] /; 0 =!= x*y*z := HHexp[{0, x, z, 0, y}]
 
HHexp[{x_, 0, y_, z_, 0}] /; 0 =!= x*y*z := HHexp[{0, x, 0, z, y}]
 
HHexp[{x_, y_, 0, 0, z_}] /; 0 =!= x*y*z := HHexp[{0, z, x, 0, y}]
 
HHexp[{x_, y_, 0, z_, 0}] /; 0 =!= x*y*z := HHexp[{0, 0, x, z, y}]
 
HHexp[{x_, y_, z_, 0, 0}] /; 0 =!= x*y*z := HHexp[{0, z, y, 0, x}]
 
HHexp[{0, x_, 0, x_, y_}] /; 0 =!= x*y && x =!= y := 
    ((-2 + d)^2*(-21*x + 5*d*x + 3*y - d*y)*AA[x]^3)/
      (24*(-3 + d)*(-9 + 2*d)*x^3*(x - y)^2) - 
     ((-10*d*x^2 + 3*d^2*x^2 + 264*x*y - 152*d*x*y + 22*d^2*x*y + 72*y^2 - 
        46*d*y^2 + 7*d^2*y^2)*GG[0, 0, 0, x, y])/(2*(-6 + d)*(x - y)^3*
       (x + y)) - ((-2 + d)*y*(-18*x + 5*d*x + 6*y - d*y)*GG[0, 0, x, 0, y])/
      (2*(-6 + d)*(x - y)^3*(x + y)) + ((-4 + d)*(-21*x + 5*d*x + 3*y - d*y)*
       HH[0, 0, x, 0, x, x])/(3*(-9 + 2*d)*(x - y)^2) - 
     ((-4 + d)*(x + y)*HH[0, 0, x, 0, x, y])/(x - y)^2 - 
     ((-2 + d)*(-18*x + 5*d*x + 6*y - d*y)*AA[y]*II[0, 0, x])/
      (2*(-6 + d)*(x - y)^3*(x + y)) - 
     ((-2 + d)*y*(-18*x + 5*d*x + 6*y - d*y)*AA[x]*II[0, 0, y])/
      (2*(-6 + d)*x*(x - y)^3*(x + y)) + ((-2 + d)*AA[x]*II[0, x, y])/
      (2*x*(x - y)^2)
 
HHexp[{0, x_, 0, y_, x_}] /; 0 =!= x*y && x =!= y := 
    ((-2 + d)^2*(-12*x + 3*d*x - 6*y + d*y)*AA[x]^3)/
      (24*(-6 + d)*(-3 + d)*(-9 + 2*d)*x^3*(x - y)^2) + 
     ((-2 + d)^2*AA[x]^2*AA[y])/(4*(-6 + d)*(-5 + d)*x^2*(x - y)^2) - 
     ((4080*x^3 - 4284*d*x^3 + 1668*d^2*x^3 - 285*d^3*x^3 + 18*d^4*x^3 + 
        19200*x^2*y - 19724*d*x^2*y + 7480*d^2*x^2*y - 1241*d^3*x^2*y + 
        76*d^4*x^2*y + 8352*x*y^2 - 8692*d*x*y^2 + 3328*d^2*x*y^2 - 
        555*d^3*x*y^2 + 34*d^4*x*y^2 - 48*y^3 + 44*d*y^3 - 12*d^2*y^3 + 
        d^3*y^3)*GG[0, 0, 0, x, y])/(2*(-6 + d)^2*(-5 + d)*x*(x - y)^3*
       (x + y)) - ((-2 + d)*y*(-960*x^2 + 726*d*x^2 - 177*d^2*x^2 + 
        14*d^3*x^2 - 144*x*y + 108*d*x*y - 26*d^2*x*y + 2*d^3*x*y - 24*y^2 + 
        10*d*y^2 - d^2*y^2)*GG[0, 0, x, 0, y])/(2*(-6 + d)^2*(-5 + d)*x*
       (x - y)^3*(x + y)) + ((-4 + d)*(-12*x + 3*d*x - 6*y + d*y)*
       HH[0, 0, x, 0, x, x])/(3*(-6 + d)*(-9 + 2*d)*(x - y)^2) - 
     (2*(-4 + d)*y*HH[0, 0, x, 0, x, y])/((-6 + d)*(-x + y)^2) - 
     ((-2 + d)*(-960*x^2 + 726*d*x^2 - 177*d^2*x^2 + 14*d^3*x^2 - 144*x*y + 
        108*d*x*y - 26*d^2*x*y + 2*d^3*x*y - 24*y^2 + 10*d*y^2 - d^2*y^2)*
       AA[y]*II[0, 0, x])/(2*(-6 + d)^2*(-5 + d)*x*(x - y)^3*(x + y)) - 
     ((-2 + d)*y*(-960*x^2 + 726*d*x^2 - 177*d^2*x^2 + 14*d^3*x^2 - 144*x*y + 
        108*d*x*y - 26*d^2*x*y + 2*d^3*x*y - 24*y^2 + 10*d*y^2 - d^2*y^2)*
       AA[x]*II[0, 0, y])/(2*(-6 + d)^2*(-5 + d)*x^2*(x - y)^3*(x + y)) + 
     ((-4 + d)*(-2 + d)*(x + y)*AA[x]*II[0, x, y])/(2*(-6 + d)*(-5 + d)*x^2*
       (x - y)^2)
 
HHexp[{0, x_, 0, y_, y_}] /; 0 =!= x*y && x =!= y := 
    -((-2 + d)^2*(-3*x + d*x + 21*y - 5*d*y)*AA[y]^3)/
      (24*(-3 + d)*(-9 + 2*d)*(x - y)^2*y^3) + 
     ((72*x^2 - 46*d*x^2 + 7*d^2*x^2 + 264*x*y - 152*d*x*y + 22*d^2*x*y - 
        10*d*y^2 + 3*d^2*y^2)*GG[0, 0, 0, x, y])/(2*(-6 + d)*(x - y)^3*
       (x + y)) - ((-2 + d)*x*(-6*x + d*x + 18*y - 5*d*y)*GG[0, 0, x, 0, y])/
      (2*(-6 + d)*(x - y)^3*(x + y)) - 
     ((-4 + d)*(x + y)*HH[0, 0, x, 0, y, y])/(x - y)^2 - 
     ((-4 + d)*(-3*x + d*x + 21*y - 5*d*y)*HH[0, 0, y, 0, y, y])/
      (3*(-9 + 2*d)*(x - y)^2) - ((-2 + d)*x*(-6*x + d*x + 18*y - 5*d*y)*
       AA[y]*II[0, 0, x])/(2*(-6 + d)*(x - y)^3*y*(x + y)) - 
     ((-2 + d)*(-6*x + d*x + 18*y - 5*d*y)*AA[x]*II[0, 0, y])/
      (2*(-6 + d)*(x - y)^3*(x + y)) + ((-2 + d)*AA[y]*II[0, x, y])/
      (2*y*(-x + y)^2)
 
HHexp[{0, x_, y_, 0, x_}] /; 0 =!= x*y && x =!= y := 
    -((-2 + d)^2*(-5*x + d*x - 7*y + 2*d*y)*AA[x]^3)/
      (24*(-5 + d)*(-3 + d)*x^3*y^2) + ((-2 + d)^2*(-8*x + 2*d*x - 3*y + d*y)*
       AA[x]^2*AA[y])/(8*(-3 + d)*x^2*y^3) + ((-4 + d)*(-2 + d)^2*AA[y]^3)/
      (12*(-3 + d)*(-10 + 3*d)*y^4) - ((4*x - y)*(-8*x + 2*d*x - 2*y + d*y)*
       FF[x, 0, x, y])/(4*x*y^3) + 
     ((50*x^3 - 25*d*x^3 + 3*d^2*x^3 - 60*x^2*y + 34*d*x^2*y - 5*d^2*x^2*y - 
        150*x*y^2 + 89*d*x*y^2 - 13*d^2*x*y^2 - 8*y^3 + 6*d*y^3 - d^2*y^3)*
       GG[0, 0, 0, x, y])/(4*(-5 + d)*x*(x - y)*y^2*(x + y)) - 
     ((-2 + d)*(-5*x^2 + d*x^2 - 5*x*y + 2*d*x*y + 4*y^2 - d*y^2)*
       GG[0, 0, x, 0, y])/(4*(-5 + d)*x*(x - y)*y*(x + y)) - 
     ((-2 + d)*(x - y)*(-8*x + 2*d*x - 3*y + d*y)*GG[0, 0, x, x, y])/
      (4*x*y^3) - ((-3 + d)*GG[x, 0, 0, 0, y])/y^2 + 
     ((-4 + d)*(-5*x + d*x - 7*y + 2*d*y)*HH[0, 0, 0, 0, x, x])/
      (4*(-5 + d)*y^2) + ((-4 + d)*(x - y)*HH[0, 0, 0, 0, x, y])/(2*y^2) - 
     ((-4 + d)^2*HH[0, 0, 0, 0, y, y])/(2*(-10 + 3*d)*y) - 
     ((-4 + d)*(-5*x + d*x - 7*y + 2*d*y)*HH[0, 0, x, 0, x, x])/
      (3*(-5 + d)*y^2) - ((-4 + d)*(-x + y)*HH[0, 0, x, y, 0, x])/(2*y^2) + 
     (2*(-4 + d)^2*HH[0, 0, y, 0, y, y])/(3*(-10 + 3*d)*y) - 
     ((-2 + d)*(40*x^2 - 18*d*x^2 + 2*d^2*x^2 + 5*x*y - 6*d*x*y + d^2*x*y - 
        6*y^2 + 2*d*y^2)*AA[x]*II[0, 0, x])/(4*(-5 + d)*x^2*y^3) + 
     ((-2 + d)*(40*x^3 - 18*d*x^3 + 2*d^2*x^3 + 20*x^2*y - 9*d*x^2*y + 
        d^2*x^2*y - 35*x*y^2 + 16*d*x*y^2 - 2*d^2*x*y^2 - 19*y^3 + 9*d*y^3 - 
        d^2*y^3)*AA[y]*II[0, 0, x])/(4*(-5 + d)*x*(x - y)*y^3*(x + y)) - 
     ((-2 + d)*(40*x^3 - 18*d*x^3 + 2*d^2*x^3 + 10*x^2*y - 7*d*x^2*y + 
        d^2*x^2*y - 50*x*y^2 + 22*d*x*y^2 - 2*d^2*x*y^2 - 12*y^3 + 7*d*y^3 - 
        d^2*y^3)*AA[x]*II[0, 0, y])/(8*(-5 + d)*x^2*(x - y)*y^2*(x + y)) + 
     ((-4 + d)*(-2 + d)*AA[y]*II[0, 0, y])/(2*(-10 + 3*d)*y^3) - 
     ((-2 + d)*(40*x^2 - 18*d*x^2 + 2*d^2*x^2 - 30*x*y + 11*d*x*y - d^2*x*y - 
        11*y^2 + 7*d*y^2 - d^2*y^2)*AA[x]*II[0, x, y])/(4*(-5 + d)*x^2*y^3)
 
HHexp[{0, x_, 0, x_, x_}] /; 0 =!= x := 
    -((-4 + d)*(-2 + d)^2*AA[x]^3)/(32*(-5 + d)^2*x^4) - 
     ((-4 + d)^2*HH[0, 0, x, 0, x, x])/(4*(-5 + d)*x)
 
HHexp[{0, x_, x_, 0, x_}] /; 0 =!= x := 
    ((-2 + d)^2*(53 - 26*d + 3*d^2)*AA[x]^3)/(8*(-5 + d)*(-3 + d)*x^4) - 
     (3*(-10 + 3*d)*FF[x, 0, x, x])/(4*x^2) + 
     (3*(-4 + d)^2*HH[0, 0, 0, 0, x, x])/(4*(-5 + d)*x) - 
     ((-4 + d)*HH[0, 0, x, 0, x, x])/((-5 + d)*x) - 
     ((-2 + d)*(48 - 23*d + 3*d^2)*AA[x]*II[0, 0, x])/(8*(-5 + d)*x^3)
 
HHexp[{0, 0, 0, x_, y_}] /; 0 =!= x*y && x =!= y := 
    ((-2 + d)^2*(-4*x + d*x + 3*y - d*y)*AA[x]^3)/(6*(-6 + d)*(-3 + d)*x^3*
       (x - y)*y) + ((-2 + d)^3*AA[y]^3)/(6*(-6 + d)*(-10 + 3*d)*y^3*
       (-x + y)) - ((34*x^2 - 17*d*x^2 + 2*d^2*x^2 - 140*x*y + 82*d*x*y - 
        12*d^2*x*y - 62*y^2 + 39*d*y^2 - 6*d^2*y^2)*GG[0, 0, 0, x, y])/
      ((-6 + d)*(x - y)^2*y*(x + y)) - 
     ((-2 + d)*(-3*x^2 + d*x^2 + 10*x*y - 3*d*x*y - y^2)*GG[0, 0, x, 0, y])/
      ((-6 + d)*(x - y)^2*y*(x + y)) + 
     (2*(-4 + d)*(-3 + d)*GG[x, 0, 0, 0, y])/((-6 + d)*(x - y)*y) - 
     ((-4 + d)*(-4*x + d*x + 3*y - d*y)*HH[0, 0, 0, 0, x, x])/
      ((-6 + d)*(x - y)*y) - ((-4 + d)*(-4*x + d*x + 6*y - d*y)*
       HH[0, 0, 0, 0, x, y])/((-6 + d)*(x - y)*y) + 
     ((-4 + d)*(-3 + d)*(-2 + d)*HH[0, 0, 0, 0, y, y])/
      ((-6 + d)*(-10 + 3*d)*(x - y)) + (4*(-4 + d)*(-4*x + d*x + 3*y - d*y)*
       HH[0, 0, x, 0, x, x])/(3*(-6 + d)*(x - y)*y) - 
     (4*(-4 + d)*(-3 + d)*(-2 + d)*HH[0, 0, y, 0, y, y])/
      (3*(-6 + d)*(-10 + 3*d)*(x - y)) + ((-2 + d)*(-4*x + d*x + 3*y - d*y)*
       AA[x]*II[0, 0, x])/((-6 + d)*x^2*(x - y)*y) + 
     ((-2 + d)*(-10*x + 3*d*x + 4*y - d*y)*AA[y]*II[0, 0, x])/
      ((-6 + d)*(x - y)^2*y*(x + y)) - ((-2 + d)*(-4*x + d*x + 10*y - 3*d*y)*
       AA[x]*II[0, 0, y])/((-6 + d)*(x - y)^2*y*(x + y)) + 
     ((-3 + d)*(-2 + d)^2*AA[y]*II[0, 0, y])/((-6 + d)*(-10 + 3*d)*y^2*
       (-x + y))
 
HHexp[{0, 0, x_, 0, y_}] /; 0 =!= x*y && x =!= y := 
    ((-2 + d)^2*AA[x]^3)/(6*(-3 + d)*x^3*y) + ((-2 + d)^2*AA[y]^3)/
      (3*(-10 + 3*d)*x*y^3) - ((-7*x + 2*d*x + y)*GG[0, 0, 0, x, y])/
      (x*y*(x + y)) - ((-3*x + d*x - y)*GG[0, 0, x, 0, y])/(x*y*(x + y)) + 
     (2*(-3 + d)*GG[x, 0, 0, 0, y])/(x*y) - ((-4 + d)*HH[0, 0, 0, 0, x, x])/
      y - ((-4 + d)*HH[0, 0, 0, 0, x, y])/y - 
     (2*(-4 + d)*(-3 + d)*HH[0, 0, 0, 0, y, y])/((-10 + 3*d)*x) + 
     (4*(-4 + d)*HH[0, 0, x, 0, x, x])/(3*y) + 
     (8*(-4 + d)*(-3 + d)*HH[0, 0, y, 0, y, y])/(3*(-10 + 3*d)*x) + 
     ((-2 + d)*AA[x]*II[0, 0, x])/(x^2*y) + ((-2 + d)*AA[y]*II[0, 0, x])/
      (x*y*(x + y)) - ((-2 + d)*AA[x]*II[0, 0, y])/(x*y*(x + y)) + 
     (2*(-3 + d)*(-2 + d)*AA[y]*II[0, 0, y])/((-10 + 3*d)*x*y^2)
 
HHexp[{0, x_, 0, 0, y_}] /; 0 =!= x*y && x =!= y := 
    -((-2 + d)^2*(-8*x + 2*d*x + 3*y - d*y)*AA[x]^3)/(6*(-6 + d)*(-3 + d)*x^3*
       (x - y)^2) - ((-2 + d)^2*(10*x - 3*d*x - 24*y + 6*d*y)*AA[y]^3)/
      (6*(-6 + d)*(-10 + 3*d)*y^3*(-x + y)^2) - 
     (2*(2*x - 4*d*x + d^2*x + 10*y - 6*d*y + d^2*y)*GG[0, 0, 0, x, y])/
      ((-6 + d)*(x - y)^2*(x + y)) - ((-2 + d)*(-3*x + d*x - 5*y + d*y)*
       GG[0, 0, x, 0, y])/((-6 + d)*(x - y)^2*(x + y)) + 
     (4*(-3 + d)*GG[x, 0, 0, 0, y])/((-6 + d)*(x - y)^2) + 
     ((-4 + d)*(-8*x + 2*d*x + 3*y - d*y)*HH[0, 0, 0, 0, x, x])/
      ((-6 + d)*(x - y)^2) - ((-4 + d)*(-4*x + d*x - 6*y + d*y)*
       HH[0, 0, 0, 0, x, y])/((-6 + d)*(x - y)^2) - 
     ((-4 + d)*(-3 + d)*(-10*x + 3*d*x + 24*y - 6*d*y)*HH[0, 0, 0, 0, y, y])/
      ((-6 + d)*(-10 + 3*d)*(x - y)^2) - 
     (4*(-4 + d)*(-8*x + 2*d*x + 3*y - d*y)*HH[0, 0, x, 0, x, x])/
      (3*(-6 + d)*(x - y)^2) + (4*(-4 + d)*(-3 + d)*(-10*x + 3*d*x + 24*y - 
        6*d*y)*HH[0, 0, y, 0, y, y])/(3*(-6 + d)*(-10 + 3*d)*(x - y)^2) - 
     ((-2 + d)*(-8*x + 2*d*x + 3*y - d*y)*AA[x]*II[0, 0, x])/
      ((-6 + d)*x^2*(x - y)^2) + (2*(-2 + d)*AA[y]*II[0, 0, x])/
      ((-6 + d)*(x - y)^2*(x + y)) - (2*(-2 + d)*AA[x]*II[0, 0, y])/
      ((-6 + d)*(x - y)^2*(x + y)) - 
     ((-3 + d)*(-2 + d)*(10*x - 3*d*x - 24*y + 6*d*y)*AA[y]*II[0, 0, y])/
      ((-6 + d)*(-10 + 3*d)*y^2*(-x + y)^2)
 
HHexp[{0, x_, y_, 0, 0}] /; 0 =!= x*y && x =!= y := 
    ((-2 + d)^2*AA[x]^3)/(6*(-3 + d)*x^3*(x + y)) + 
     ((-2 + d)^2*AA[y]^3)/(6*(-3 + d)*y^3*(x + y)) + 
     ((x^2 - 14*x*y + 4*d*x*y + y^2)*GG[0, 0, 0, x, y])/(x*y*(x + y)^2) - 
     ((x^2 + 6*x*y - 2*d*x*y + y^2)*GG[0, 0, x, 0, y])/(x*y*(x + y)^2) - 
     ((-4 + d)*HH[0, 0, 0, 0, 0, x])/(2*(x + y)) - 
     ((-4 + d)*HH[0, 0, 0, 0, 0, y])/(2*(x + y)) - 
     ((-4 + d)*HH[0, 0, 0, 0, x, x])/(x + y) - 
     ((-4 + d)*HH[0, 0, 0, 0, y, y])/(x + y) + 
     (4*(-4 + d)*HH[0, 0, x, 0, x, x])/(3*(x + y)) - 
     ((-4 + d)*HH[0, 0, x, y, 0, 0])/(2*(x + y)) + 
     (4*(-4 + d)*HH[0, 0, y, 0, y, y])/(3*(x + y)) + 
     ((-2 + d)*AA[x]*II[0, 0, x])/(x^2*(x + y)) + 
     ((-2 + d)*(x - y)*AA[y]*II[0, 0, x])/(x*y*(x + y)^2) - 
     ((-2 + d)*(x - y)*AA[x]*II[0, 0, y])/(x*y*(x + y)^2) + 
     ((-2 + d)*AA[y]*II[0, 0, y])/(y^2*(x + y))
 
HHexp[{0, 0, x_, y_, 0}] /; 0 =!= x*y := HHexp[{0, 0, 0, y, x}]
 
HHexp[{0, x_, 0, y_, 0}] /; 0 =!= x*y := HHexp[{0, 0, 0, y, x}]
 
HHexp[{x_, 0, 0, 0, y_}] /; 0 =!= x*y := HHexp[{0, x, y, 0, 0}]
 
HHexp[{x_, 0, 0, y_, 0}] /; 0 =!= x*y := HHexp[{0, 0, 0, y, x}]
 
HHexp[{x_, 0, y_, 0, 0}] /; 0 =!= x*y := HHexp[{0, x, 0, 0, y}]
 
HHexp[{x_, y_, 0, 0, 0}] /; 0 =!= x*y := HHexp[{0, 0, x, 0, y}]
 
HHexp[{0, 0, 0, x_, x_}] /; 0 =!= x := ((-2 + d)^2*(-14 + 3*d)*AA[x]^3)/
      (8*(-6 + d)*(-9 + 2*d)*x^4) - (3*(-4 + d)^2*HH[0, 0, 0, 0, x, x])/
      (2*(-6 + d)*x) + ((-4 + d)*(-3 + d)*(-14 + 3*d)*HH[0, 0, x, 0, x, x])/
      ((-6 + d)*(-9 + 2*d)*x) + ((-3 + d)*(-2 + d)*AA[x]*II[0, 0, x])/
      ((-6 + d)*x^3)
 
HHexp[{0, x_, 0, 0, x_}] /; 0 =!= x := 
    ((-4 + d)*(-2 + d)^2*(194 - 79*d + 8*d^2)*AA[x]^3)/
      (8*(-6 + d)^2*(-5 + d)*(-9 + 2*d)*x^4) - 
     (3*(-4 + d)^2*(34 - 17*d + 2*d^2)*HH[0, 0, 0, 0, x, x])/
      (2*(-6 + d)^2*(-5 + d)*x) + ((-4 + d)^2*(-3 + d)*(194 - 79*d + 8*d^2)*
       HH[0, 0, x, 0, x, x])/((-6 + d)^2*(-5 + d)*(-9 + 2*d)*x) + 
     ((-4 + d)*(-3 + d)*(-2 + d)*(-16 + 3*d)*AA[x]*II[0, 0, x])/
      ((-6 + d)^2*(-5 + d)*x^3)
 
HHexp[{x_, 0, 0, 0, x_}] /; 0 =!= x := ((-2 + d)*AA[x]^3)/(2*(-3 + d)*x^4) - 
     ((-4 + d)*HH[0, 0, 0, 0, 0, x])/(2*x) - ((-4 + d)*HH[0, 0, 0, 0, x, x])/
      x + (4*(-4 + d)*HH[0, 0, x, 0, x, x])/((-2 + d)*x) - 
     ((-4 + d)*HH[0, 0, x, x, 0, 0])/(4*x) + (2*AA[x]*II[0, 0, x])/x^3
 
HHexp[{0, 0, x_, 0, x_}] /; 0 =!= x := ((-2 + d)*AA[x]^3)/(2*x^4) - 
     (3*(-4 + d)*HH[0, 0, 0, 0, x, x])/x + 
     (4*(-4 + d)*(-3 + d)*HH[0, 0, x, 0, x, x])/((-2 + d)*x) + 
     (2*(-3 + d)*AA[x]*II[0, 0, x])/x^3
 
HHexp[{0, x_, x_, 0, 0}] /; 0 =!= x := ((-2 + d)*AA[x]^3)/(2*(-3 + d)*x^4) - 
     ((-4 + d)*HH[0, 0, 0, 0, 0, x])/(2*x) - ((-4 + d)*HH[0, 0, 0, 0, x, x])/
      x + (4*(-4 + d)*HH[0, 0, x, 0, x, x])/((-2 + d)*x) - 
     ((-4 + d)*HH[0, 0, x, x, 0, 0])/(4*x) + (2*AA[x]*II[0, 0, x])/x^3
 
HHexp[{0, 0, 0, 0, x_}] /; 0 =!= x := 
    -((-2 + d)^2*AA[x]^3)/(6*(-6 + d)*x^4) - ((-4 + d)*HH[0, 0, 0, 0, 0, x])/
      x + ((-4 + d)*(-3 + d)*HH[0, 0, 0, 0, x, x])/((-6 + d)*x) - 
     (4*(-4 + d)*(-3 + d)*HH[0, 0, x, 0, x, x])/(3*(-6 + d)*x) - 
     ((-3 + d)*(-2 + d)*AA[x]*II[0, 0, x])/((-6 + d)*x^3)
 
HHexp[{0, 0, 0, x_, 0}] /; 0 =!= x := -((-2 + d)^2*(-14 + 3*d)*AA[x]^3)/
      (3*(-6 + d)^2*x^4) - (2*(-4 + d)*HH[0, 0, 0, 0, 0, x])/((-6 + d)*x) + 
     (2*(-4 + d)*(-3 + d)*(-14 + 3*d)*HH[0, 0, 0, 0, x, x])/((-6 + d)^2*x) - 
     (8*(-4 + d)*(-3 + d)*(-14 + 3*d)*HH[0, 0, x, 0, x, x])/
      (3*(-6 + d)^2*x) - (2*(-3 + d)*(-2 + d)*(-14 + 3*d)*AA[x]*II[0, 0, x])/
      ((-6 + d)^2*x^3)
 
HHexp[{x_, 0, 0, 0, 0}] /; 0 =!= x := HHexp[{0, 0, 0, 0, x}]
 
HHexp[{0, x_, 0, 0, 0}] /; 0 =!= x := HHexp[{0, 0, 0, 0, x}]
 
HHexp[{0, 0, x_, 0, 0}] /; 0 =!= x := HHexp[{0, 0, 0, 0, x}]
  
(* ----------------------------------------------------------------------- *)

GGexp1[{0, 0, 0, 0}] = 0
 
GGexp1[{w_, x_, y_, z_}] /; 0 =!= w*x*y*z && w =!= x && y =!= z := 
    -(((-2 + d)^2*AA[w]*AA[x]*AA[y])/(d*(w - x)^2*(y - z))) + 
     ((-2 + d)^2*AA[w]*AA[x]*AA[z])/(d*(w - x)^2*(y - z)) - 
     ((-2 + d)^2*AA[w]*AA[y]*AA[z])/(d*(w - x)*(y - z)^2) + 
     ((-2 + d)^2*AA[x]*AA[y]*AA[z])/(d*(w - x)*(y - z)^2) - 
     (2*w*(3*w^2*y - 6*w*x*y + 3*x^2*y - w*y^2 - 3*x*y^2 + w^2*z - 2*w*x*z + 
        x^2*z + 2*w*y*z + 6*x*y*z - w*z^2 - 3*x*z^2)*FF[w, x, y, z])/
      (d*(w - x)^3*(y - z)^2) + (2*x*(3*w^2*y - 6*w*x*y + 3*x^2*y - 3*w*y^2 - 
        x*y^2 + w^2*z - 2*w*x*z + x^2*z + 6*w*y*z + 2*x*y*z - 3*w*z^2 - 
        x*z^2)*FF[x, w, y, z])/(d*(w - x)^3*(y - z)^2) - 
     (4*y*FF[y, w, x, z])/(d*(y - z)^2) - 
     ((d*w^2*y - 2*d*w*x*y + d*x^2*y + 6*w*y^2 - 2*d*w*y^2 + 6*x*y^2 - 
        2*d*x*y^2 + 4*w^2*z - d*w^2*z - 8*w*x*z + 2*d*w*x*z + 4*x^2*z - 
        d*x^2*z - 12*w*y*z + 4*d*w*y*z - 12*x*y*z + 4*d*x*y*z + 6*w*z^2 - 
        2*d*w*z^2 + 6*x*z^2 - 2*d*x*z^2)*GG[0, w, x, y, z])/
      (d*(w - x)^2*(y - z)^2) - ((-2 + d)*(2*w^2 - 4*w*x + 2*x^2 - 3*w*y + 
        d*w*y - 3*x*y + d*x*y + 3*w*z - d*w*z + 3*x*z - d*x*z)*AA[y]*
       II[0, w, x])/(d*(w - x)^2*(y - z)^2) + 
     ((-3 + d)*(-2 + d)*(w + x)*AA[z]*II[0, w, x])/(d*(w - x)^2*(y - z)) - 
     ((-2 + d)*(d*w^2*y - 2*d*w*x*y + d*x^2*y - w*y^2 - 3*x*y^2 - 2*w^2*z + 
        d*w^2*z + 4*w*x*z - 2*d*w*x*z - 2*x^2*z + d*x^2*z + 2*w*y*z + 
        6*x*y*z - w*z^2 - 3*x*z^2)*AA[w]*II[0, y, z])/
      (d*(w - x)^3*(y - z)^2) + ((-2 + d)*(d*w^2*y - 2*d*w*x*y + d*x^2*y - 
        3*w*y^2 - x*y^2 - 2*w^2*z + d*w^2*z + 4*w*x*z - 2*d*w*x*z - 2*x^2*z + 
        d*x^2*z + 6*w*y*z + 2*x*y*z - 3*w*z^2 - x*z^2)*AA[x]*II[0, y, z])/
      (d*(w - x)^3*(y - z)^2)
 
GGexp1[{x_, x_, y_, z_}] /; 0 =!= x*y*z && y =!= z := 
    -((-2 + d)^2*AA[x]^2*AA[y])/(12*(-5 + d)*x^2*(y - z)) + 
     ((-2 + d)^2*(-20*x + 4*d*x - 3*y + d*y + 3*z - d*z)*AA[x]^2*AA[z])/
      (12*(-5 + d)*(-3 + d)*x^2*(y - z)^2) - ((-2 + d)^2*AA[x]*AA[y]*AA[z])/
      (6*x*(y - z)^2) - ((4*x*y - y^2 + 12*x*z + 2*y*z - z^2)*FF[x, x, y, z])/
      (12*x*(y - z)^2) - (4*z*FF[z, x, x, y])/(3*(-y + z)^2) + 
     ((-28*x*y + 8*d*x*y - 3*y^2 + d*y^2 - 36*x*z + 8*d*x*z + 6*y*z - 
        2*d*y*z - 3*z^2 + d*z^2)*GG[0, x, x, y, z])/(12*x*(y - z)^2) - 
     ((-2 + d)*(-8*x*y + 4*d*x*y - y^2 + 4*d*x*z + 2*y*z - z^2)*AA[x]*
       II[0, y, z])/(24*x^2*(y - z)^2)
 
GGexp1[{y_, z_, x_, x_}] /; 0 =!= x*y*z && y =!= z := 
    -((-2 + d)^2*AA[x]^2*AA[y])/(12*(-5 + d)*x^2*(y - z)) + 
     ((-2 + d)^2*(-20*x + 4*d*x - 3*y + d*y + 3*z - d*z)*AA[x]^2*AA[z])/
      (12*(-5 + d)*(-3 + d)*x^2*(y - z)^2) - ((-2 + d)^2*AA[x]*AA[y]*AA[z])/
      (6*x*(y - z)^2) - ((4*x*y - y^2 + 12*x*z + 2*y*z - z^2)*FF[x, x, y, z])/
      (12*x*(y - z)^2) - (4*z*FF[z, x, x, y])/(3*(-y + z)^2) + 
     ((-28*x*y + 8*d*x*y - 3*y^2 + d*y^2 - 36*x*z + 8*d*x*z + 6*y*z - 
        2*d*y*z - 3*z^2 + d*z^2)*GG[0, x, x, y, z])/(12*x*(y - z)^2) - 
     ((-2 + d)*(-8*x*y + 4*d*x*y - y^2 + 4*d*x*z + 2*y*z - z^2)*AA[x]*
       II[0, y, z])/(24*x^2*(y - z)^2)
 
GGexp1[{x_, x_, y_, y_}] /; 0 =!= x*y := 
    ((-2 + d)^2*(-5*x + d*x - y + d*y)*AA[x]^2*AA[y])/
      (16*(-6 + d)*(-5 + d)*(-3 + d)*x^2*y^2) + ((-2 + d)^2*AA[x]*AA[y]^2)/
      (8*(-6 + d)*(-5 + d)*x*y^2) - ((x - y)*FF[y, x, x, y])/
      (4*(-6 + d)*x*y) - ((-3*x + d*x - 7*y + 2*d*y)*GG[0, x, x, y, y])/
      (4*(-6 + d)*x*y)
 
GGexp1[{0, x_, y_, z_}] /; 0 =!= x*y*z && y =!= z := 
    -((-4 + d)*(-2 + d)^2*(x - y)*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
        AA[x]^2*AA[y])/(8*(-3 + d)*d*x^2*y*(y - z)^2*z) + 
     (2*(6*x^2 - 5*d*x^2 + d^2*x^2 + 3*d*x*y - d^2*x*y + 4*y^2 - d*y^2 + 
        3*d*x*z - d^2*x*z - 8*y*z + 2*d*y*z + 4*z^2 - d*z^2)*FF[x, 0, y, z])/
      ((-2 + d)*d*x*(y - z)^2) - (2*y*(2*x*y - 4*d*x*y + d^2*x*y - 12*y^2 + 
        7*d*y^2 - d^2*y^2 - 6*x*z + 4*d*x*z - d^2*x*z + 24*y*z - 14*d*y*z + 
        2*d^2*y*z - 12*z^2 + 7*d*z^2 - d^2*z^2)*FF[y, 0, x, z])/
      ((-2 + d)*d*x*(y - z)^3) + ((-4 + d)*(x - y)*(x^2 - 2*x*y + y^2 - 
        2*x*z - 2*y*z + z^2)*FF[y, x, x, y])/(2*d*x*(y - z)^2*z) - 
     (2*z*(6*x*y - 4*d*x*y + d^2*x*y + 12*y^2 - 7*d*y^2 + d^2*y^2 - 2*x*z + 
        4*d*x*z - d^2*x*z - 24*y*z + 14*d*y*z - 2*d^2*y*z + 12*z^2 - 
        7*d*z^2 + d^2*z^2)*FF[z, 0, x, y])/((-2 + d)*d*x*(y - z)^3) - 
     ((-4 + d)*(-4*x + d*x + 4*y - d*y + 10*z - 3*d*z)*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*GG[0, x, x, y, y])/
      (4*d*x*(y - z)^2*z) + ((-4 + d)*(-3 + d)*(x - y - z)*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*GG[x, 0, x, y, z])/
      (2*d*x*(y - z)^2*z) - ((-4 + d)*(-3 + d)*(x - y + z)*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*GG[y, 0, y, x, z])/
      (2*d*x*z*(-y + z)^2) + ((-4 + d)^2*(x^2 - 2*x*y + y^2 + 2*x*z + 2*y*z - 
        3*z^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       HH[0, x, y, x, z, y])/(4*d*x*z*(-y + z)^2) + 
     ((-4 + d)*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)^2*
       HHp[z, x, x, y, 0, y])/(2*d*x*(y - z)^2) - 
     ((-4*x*y + d*x*y - 3*d*y^2 + d^2*y^2 - d*x*z + 6*d*y*z - 2*d^2*y*z - 
        3*d*z^2 + d^2*z^2)*AA[y]*II[0, 0, x])/(d*x*(y - z)^3) + 
     ((-(d*x*y) - 3*d*y^2 + d^2*y^2 - 4*x*z + d*x*z + 6*d*y*z - 2*d^2*y*z - 
        3*d*z^2 + d^2*z^2)*AA[z]*II[0, 0, x])/(d*x*(y - z)^3) - 
     ((-3*d*x*y + d^2*x*y - 4*y^2 + d*y^2 - 3*d*x*z + d^2*x*z + 8*y*z - 
        2*d*y*z - 4*z^2 + d*z^2)*AA[x]*II[0, y, z])/(d*x^2*(y - z)^2)
 
GGexp1[{x_, 0, 0, 0}] /; 0 =!= x := GGexp1[{0, 0, 0, x}]
 
GGexp1[{x_, 0, y_, z_}] /; 0 =!= x := GGexp1[{0, x, y, z}]
 
GGexp1[{0, 0, x_, 0}] /; 0 =!= x := GGexp1[{0, 0, 0, x}]
 
GGexp1[{y_, z_, x_, 0}] /; 0 =!= x := GGexp1[{y, z, 0, x}]
 
GGexp1[{y_, z_, 0, x_}] /; 0 =!= x*y*z := GGexp1[{0, x, y, z}]
 
GGexp1[{0, x_, y_, y_}] /; 0 =!= x*y := 
    ((-2 + d)^2*(21*x - 10*d*x + d^2*x + 140*y - 68*d*y + 8*d^2*y)*AA[x]*
       AA[y]^2)/(24*(-5 + d)*(-3 + d)*x^2*y^2) + 
     ((x - 4*y)*(-2*x + d*x - 28*y + 8*d*y)*FF[y, 0, x, y])/(12*x^2*y) + 
     ((-2 + d)*(x - y)*(-3*x + d*x - 28*y + 8*d*y)*GG[0, 0, y, x, y])/
      (12*x^2*y) - ((-2 + d)*(-4*x + d*x - 36*y + 12*d*y)*AA[y]*II[0, 0, x])/
      (24*x*y^2) + ((-2 + d)*(-3*x + d*x - 28*y + 8*d*y)*AA[x]*II[0, 0, y])/
      (12*x^2*y) - ((-2 + d)*(-3*x + d*x - 28*y + 8*d*y)*AA[y]*II[0, 0, y])/
      (12*x^2*y) + ((-2 + d)*(x - y)*(-3*x + d*x - 28*y + 8*d*y)*AA[y]*
       II[0, x, y])/(12*x^2*y^2)
 
GGexp1[{0, 0, x_, y_}] /; 0 =!= x*y && x =!= y := 
    -(((-10*x^2 + 3*d*x^2 - 36*x*y + 10*d*x*y - 10*y^2 + 3*d*y^2)*
        GG[0, 0, 0, x, y])/((-6 + d)*(x - y)^2*(x + y))) - 
     (2*(-2 + d)*x*y*GG[0, 0, x, 0, y])/((-6 + d)*(x - y)^2*(x + y)) - 
     (2*(-2 + d)*x*AA[y]*II[0, 0, x])/((-6 + d)*(x - y)^2*(x + y)) - 
     (2*(-2 + d)*y*AA[x]*II[0, 0, y])/((-6 + d)*(-x + y)^2*(x + y))
 
GGexp1[{x_, y_, 0, 0}] /; 0 =!= x*y := GGexp1[{0, 0, x, y}]
 
GGexp1[{0, 0, x_, x_}] /; 0 =!= x := 
    -((-2 + d)^2*AA[x]^3)/(24*(-3 + d)*(-9 + 2*d)*x^3) - 
     ((-4 + d)*HH[0, 0, x, 0, x, x])/(3*(-9 + 2*d))
 
GGexp1[{0, x_, 0, y_}] /; 0 =!= x*y := 
    -(((-4 + d)*(x - y)^2*GG[0, 0, 0, x, y])/(d*x*y*(x + y))) + 
     ((-4*x^2 + d*x^2 - 12*x*y + 4*d*x*y - 4*y^2 + d*y^2)*GG[0, 0, x, 0, y])/
      (d*x*y*(x + y)) - ((-2 + d)*(-4*x + d*x - 2*y + d*y)*AA[y]*II[0, 0, x])/
      (d*x*y*(x + y)) - ((-2 + d)*(-2*x + d*x - 4*y + d*y)*AA[x]*II[0, 0, y])/
      (d*x*y*(x + y))
 
GGexp1[{0, 0, 0, x_}] /; 0 =!= x := 
    ((-2 + d)^2*AA[x]^3)/(6*(-6 + d)*(-3 + d)*x^3) - 
     ((-4 + d)*HH[0, 0, 0, 0, x, x])/(-6 + d) + 
     (4*(-4 + d)*HH[0, 0, x, 0, x, x])/(3*(-6 + d)) + 
     ((-2 + d)*AA[x]*II[0, 0, x])/((-6 + d)*x^2)
 
GGexp1[{0, x_, 0, 0}] /; 0 =!= x := GGexp1[{0, 0, 0, x}]
 
(* ----------------------------------------------------------------------- *)

GGexp2[{0, 0, 0, 0}] = 0
 
GGexp2[{x_, y_, z_, 0}] /; 0 =!= z := GGexp2[{x, y, 0, z}]
 
GGexp2[{w_, x_, y_, z_}] /; 0 =!= w*x*y*z && w =!= x := 
    ((-2 + d)^2*(y - z)*AA[y]^2*AA[z])/(8*(-3 + d)*x*(-w + x)*y*z) + 
     (2*x*FF[x, 0, y, z])/(-w + x)^2 - ((y - z)*FF[z, y, y, z])/
      (2*x*(-w + x)) - ((-10*x + 3*d*x + 4*y - d*y - 4*z + d*z)*
       GG[0, y, y, z, z])/(4*x*(-w + x)) + 
     ((-3 + d)*(w + x)*GG[w, 0, x, y, z])/(w - x)^2 + 
     ((-3 + d)*(x - y + z)*GG[y, 0, y, x, z])/(2*x*(-w + x)) + 
     ((-3 + d)*(x + y - z)*GG[z, 0, z, x, y])/(2*x*(-w + x)) + 
     ((-4 + d)*(3*x^2 - 2*x*y - y^2 - 2*x*z + 2*y*z - z^2)*
       HH[0, y, z, y, x, z])/(4*x*(-w + x)) + 
     ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*HHp[x, y, y, z, 0, z])/
      (2*(w - x)) + ((-2 + d)*AA[x]*II[w, y, z])/(w - x)^2
 
GGexp2[{x_, x_, y_, z_}] /; 0 =!= x*y*z := 
    -((-2 + d)^2*(x - y)*(-19*x^2 + 5*d*x^2 + 16*x*y - 4*d*x*y + 3*y^2 - 
         d*y^2 + 16*x*z - 4*d*x*z - 6*y*z + 2*d*y*z + 3*z^2 - d*z^2)*AA[x]^2*
        AA[y])/(16*(-5 + d)*(-3 + d)*x^2*y*z*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)) - ((-3 + d)*y*(x + y - z)*FF[y, 0, x, z])/
      ((-5 + d)*x*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     ((x - y)*(-19*x^2 + 5*d*x^2 + 16*x*y - 4*d*x*y + 3*y^2 - d*y^2 + 
        16*x*z - 4*d*x*z - 6*y*z + 2*d*y*z + 3*z^2 - d*z^2)*FF[y, x, x, y])/
      (4*(-5 + d)*x*z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     ((-3 + d)*z*(x - y + z)*FF[z, 0, x, y])/((-5 + d)*x*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     ((-4*x + d*x + 4*y - d*y + 10*z - 3*d*z)*(-19*x^2 + 5*d*x^2 + 16*x*y - 
        4*d*x*y + 3*y^2 - d*y^2 + 16*x*z - 4*d*x*z - 6*y*z + 2*d*y*z + 
        3*z^2 - d*z^2)*GG[0, x, x, y, y])/(8*(-5 + d)*x*z*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     ((-3 + d)*(-19*x^3 + 5*d*x^3 + 35*x^2*y - 9*d*x^2*y - 13*x*y^2 + 
        3*d*x*y^2 - 3*y^3 + d*y^3 + 57*x^2*z - 17*d*x^2*z - 34*x*y*z + 
        10*d*x*y*z + y^2*z - d*y^2*z - 9*x*z^2 + 3*d*x*z^2 + 7*y*z^2 - 
        d*y*z^2 - 5*z^3 + d*z^3)*GG[x, 0, x, y, z])/
      (4*(-5 + d)*x*z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     ((-3 + d)*(x - y + z)*(-19*x^2 + 5*d*x^2 + 16*x*y - 4*d*x*y + 3*y^2 - 
        d*y^2 + 16*x*z - 4*d*x*z - 6*y*z + 2*d*y*z + 3*z^2 - d*z^2)*
       GG[y, 0, y, x, z])/(4*(-5 + d)*x*z*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)) + ((-4 + d)*(x^2 - 2*x*y + y^2 + 2*x*z + 2*y*z - 3*z^2)*
       (-19*x^2 + 5*d*x^2 + 16*x*y - 4*d*x*y + 3*y^2 - d*y^2 + 16*x*z - 
        4*d*x*z - 6*y*z + 2*d*y*z + 3*z^2 - d*z^2)*HH[0, x, y, x, z, y])/
      (8*(-5 + d)*x*z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     ((-19*x^2 + 5*d*x^2 + 16*x*y - 4*d*x*y + 3*y^2 - d*y^2 + 16*x*z - 
        4*d*x*z - 6*y*z + 2*d*y*z + 3*z^2 - d*z^2)*HHp[z, x, x, y, 0, y])/
      (4*(-5 + d)*x) - ((-3 + d)*(-2 + d)*AA[x]*II[x, y, z])/
      ((-5 + d)*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2))
 
GGexp2[{0, x_, y_, z_}] /; 0 =!= x*y*z && x =!= y && x =!= z && y =!= z := 
    ((-2 + d)^2*(x - y)*AA[x]^2*AA[y])/(8*(-3 + d)*x^2*y*z) + 
     (2*FF[x, 0, y, z])/((-2 + d)*x) - (2*(-3 + d)*y*FF[y, 0, x, z])/
      ((-2 + d)*x*(y - z)) - ((x - y)*FF[y, x, x, y])/(2*x*z) + 
     (2*(-3 + d)*z*FF[z, 0, x, y])/((-2 + d)*x*(y - z)) + 
     ((-4*x + d*x + 4*y - d*y + 10*z - 3*d*z)*GG[0, x, x, y, y])/(4*x*z) - 
     ((-3 + d)*(x - y - z)*GG[x, 0, x, y, z])/(2*x*z) + 
     ((-3 + d)*(x - y + z)*GG[y, 0, y, x, z])/(2*x*z) - 
     ((-4 + d)*(x^2 - 2*x*y + y^2 + 2*x*z + 2*y*z - 3*z^2)*
       HH[0, x, y, x, z, y])/(4*x*z) - 
     ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*HHp[z, x, x, y, 0, y])/
      (2*x) - ((-3 + d)*AA[y]*II[0, 0, x])/(x*(y - z)) + 
     ((-3 + d)*AA[z]*II[0, 0, x])/(x*(y - z)) + (AA[x]*II[0, y, z])/x^2
 
GGexp2[{0, x_, x_, y_}] /; 0 =!= x*y && x =!= y := 
    -((-2 + d)^2*AA[x]^3)/(12*(-3 + d)*x^3) + FF[x, 0, x, y]/x + 
     ((-3 + d)*GG[0, 0, x, x, y])/x + (4*(-4 + d)*HH[0, 0, x, 0, x, x])/3 + 
     (-4 + d)*HH[0, x, x, x, 0, x] - ((-4 + d)*(4*x - 3*y)*
       HH[0, x, x, x, y, x])/(4*x) + ((4*x - y)*y*HHp[y, x, x, x, 0, x])/
      (2*x) + ((-2 + d)*AA[x]*II[0, x, y])/x^2 - ((-2 + d)*AA[x]*II[x, x, y])/
      (2*x^2)
 
GGexp2[{0, x_, y_, x_}] /; 0 =!= x*y && x =!= y := 
    -((-2 + d)^2*AA[x]^3)/(12*(-3 + d)*x^3) + FF[x, 0, x, y]/x + 
     ((-3 + d)*GG[0, 0, x, x, y])/x + (4*(-4 + d)*HH[0, 0, x, 0, x, x])/3 + 
     (-4 + d)*HH[0, x, x, x, 0, x] - ((-4 + d)*(4*x - 3*y)*
       HH[0, x, x, x, y, x])/(4*x) + ((4*x - y)*y*HHp[y, x, x, x, 0, x])/
      (2*x) + ((-2 + d)*AA[x]*II[0, x, y])/x^2 - ((-2 + d)*AA[x]*II[x, x, y])/
      (2*x^2)
 
GGexp2[{0, x_, y_, y_}] /; 0 =!= x*y && x =!= y := 
    ((-2 + d)^2*(8*x - 6*d*x + d^2*x + 52*y - 22*d*y + 2*d^2*y)*AA[x]*
       AA[y]^2)/(2*(-3 + d)*x*y*(-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 
        8*d*y^2)) + ((-2 + d)^2*(26*x^2 - 11*d*x^2 + d^2*x^2 - 156*x*y + 
        72*d*x*y - 8*d^2*x*y + 280*y^2 - 136*d*y^2 + 16*d^2*y^2)*AA[y]^3)/
      (12*(-3 + d)*x*y^2*(-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 8*d*y^2)) + 
     ((-2 + d)*(-10 + 3*d)*(x - y)*(x - 10*y + 2*d*y)*GG[0, 0, y, x, y])/
      (x*(-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 8*d*y^2)) - 
     (4*(-4 + d)*y*(26*x^2 - 11*d*x^2 + d^2*x^2 - 156*x*y + 72*d*x*y - 
        8*d^2*x*y + 280*y^2 - 136*d*y^2 + 16*d^2*y^2)*HH[0, 0, y, 0, y, y])/
      (3*x*(-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 8*d*y^2)) - 
     ((-4 + d)*y*(26*x^2 - 11*d*x^2 + d^2*x^2 - 156*x*y + 72*d*x*y - 
        8*d^2*x*y + 280*y^2 - 136*d*y^2 + 16*d^2*y^2)*HH[0, y, y, y, 0, y])/
      (x*(-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 8*d*y^2)) - 
     ((-4 + d)*(3*x - 4*y)*(26*x^2 - 11*d*x^2 + d^2*x^2 - 156*x*y + 
        72*d*x*y - 8*d^2*x*y + 280*y^2 - 136*d*y^2 + 16*d^2*y^2)*
       HH[0, y, y, y, x, y])/(4*x*(-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 
        8*d*y^2)) + ((x - 4*y)*(26*x^2 - 11*d*x^2 + d^2*x^2 - 156*x*y + 
        72*d*x*y - 8*d^2*x*y + 280*y^2 - 136*d*y^2 + 16*d^2*y^2)*
       HHp[x, y, y, y, 0, y])/(2*(-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 
        8*d*y^2)) - ((-3 + d)*(-2 + d)*AA[y]*II[0, 0, x])/(2*x*y) + 
     ((-2 + d)*(-10 + 3*d)*(x - 10*y + 2*d*y)*AA[x]*II[0, 0, y])/
      (x*(-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 8*d*y^2)) - 
     ((-2 + d)*(-10 + 3*d)*(x - 10*y + 2*d*y)*AA[y]*II[0, 0, y])/
      (x*(-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 8*d*y^2)) + 
     ((-2 + d)*(-10 + 3*d)*(x - y)*(x - 10*y + 2*d*y)*AA[y]*II[0, x, y])/
      (x*y*(-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 8*d*y^2)) + 
     ((-2 + d)*(26*x^2 - 11*d*x^2 + d^2*x^2 - 156*x*y + 72*d*x*y - 
        8*d^2*x*y + 280*y^2 - 136*d*y^2 + 16*d^2*y^2)*AA[y]*II[x, y, y])/
      (2*x*y*(-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 8*d*y^2))
 
GGexp2[{0, x_, x_, x_}] /; 0 =!= x := ((-2 + d)^2*(-25 + 6*d)*AA[x]^3)/
      (12*(-3 + d)*x^3) - ((-10 + 3*d)*FF[x, 0, x, x])/x + 
     (4*(-4 + d)*HH[0, 0, x, 0, x, x])/3 + (-4 + d)*HH[0, x, x, x, 0, x] + 
     ((4 - d)*HH[0, x, x, x, x, x])/4 + (3*x*HHp[x, x, x, x, 0, x])/2 - 
     ((-3 + d)*(-2 + d)*AA[x]*II[0, 0, x])/(2*x^2) - 
     ((-2 + d)*AA[x]*II[x, x, x])/(2*x^2)
 
GGexp2[{x_, 0, y_, z_}] /; 0 =!= x*y*z := -(((-3 + d)*GG[0, 0, 0, y, z])/x) + 
     ((-3 + d)*GG[x, 0, 0, y, z])/x
 
GGexp2[{x_, y_, 0, z_}] /; 0 =!= x*y*z && x =!= y && y =!= z := 
    ((-4 + d)*(2*x*y - x*z - y*z)*GG[0, 0, 0, x, y])/
      ((x - y)*(x + y)*(y - z)) + ((-4 + d)*(x - z)*(x*y - 2*x*z + y*z)*
       GG[0, 0, 0, x, z])/((x - y)^2*(y - z)*(x + z)) - 
     ((-7 + 2*d)*GG[0, 0, 0, y, z])/(x - y) + 
     ((-2 + d)*x*y*GG[0, 0, x, 0, y])/((x - y)*(x + y)*(y - z)) - 
     ((-2 + d)*x*(x - z)*z*GG[0, 0, x, 0, z])/((x - y)^2*(y - z)*(x + z)) - 
     ((-3 + d)*GG[x, 0, y, 0, z])/(x - y) + 
     (2*(-3 + d)*y*(x - z)*GG[y, 0, x, 0, z])/((x - y)^2*(y - z)) - 
     (2*(-3 + d)*z*GG[z, 0, x, 0, y])/((x - y)*(y - z)) + 
     ((-4 + d)*(x - z)*HH[0, 0, x, 0, y, z])/(x - y) + 
     ((-2 + d)*x*AA[y]*II[0, 0, x])/((x - y)*(x + y)*(y - z)) - 
     ((-2 + d)*x*(x - z)*AA[z]*II[0, 0, x])/((x - y)^2*(y - z)*(x + z)) - 
     ((-2 + d)*y*AA[x]*II[0, 0, y])/((-x + y)*(x + y)*(y - z)) - 
     ((-2 + d)*(x - z)*z*AA[x]*II[0, 0, z])/((x - y)^2*(y - z)*(x + z)) + 
     ((-2 + d)*AA[z]*II[0, x, y])/((x - y)*(y - z)) - 
     ((-2 + d)*AA[y]*II[0, x, z])/((x - y)*(y - z)) + 
     ((-2 + d)*AA[x]*II[0, y, z])/(x - y)^2
 
GGexp2[{x_, x_, 0, y_}] /; 0 =!= x*y && x =!= y := 
    -((70*x^2 - 41*d*x^2 + 6*d^2*x^2 + 100*x*y - 64*d*x*y + 10*d^2*x*y - 
         2*y^2 + d*y^2)*GG[0, 0, 0, x, y])/(4*(-5 + d)*x*(x - y)*(x + y)) - 
     ((-2 + d)*(-5*x + 2*d*x - y)*y*GG[0, 0, x, 0, y])/
      (4*(-5 + d)*x*(x - y)*(x + y)) - ((-2 + d)*(-5*x + 2*d*x - y)*AA[y]*
       II[0, 0, x])/(4*(-5 + d)*x*(x - y)*(x + y)) - 
     ((-2 + d)*(-5*x + 2*d*x - y)*y*AA[x]*II[0, 0, y])/
      (4*(-5 + d)*x^2*(x - y)*(x + y)) + ((-2 + d)*AA[x]*II[0, x, y])/
      (4*(-5 + d)*x^2)
 
GGexp2[{x_, y_, 0, y_}] /; 0 =!= x*y && x =!= y := 
    -((-2 + d)^2*(x + y)*AA[x]*AA[y]^2)/(4*(-3 + d)*x*(x - y)^2*y) - 
     ((-2 + d)^2*AA[y]^3)/(12*(-3 + d)*x*y^2) + 
     ((-18*x + 5*d*x - 10*y + 3*d*y)*GG[0, 0, 0, x, y])/(2*x*(x - y)) + 
     ((-2 + d)*GG[0, 0, x, 0, y])/(2*(x - y)) + 
     ((-4 + d)*(x + y)*HH[0, 0, x, 0, y, y])/(2*x) - 
     (2*(-4 + d)*y*HH[0, 0, y, 0, y, y])/(3*x) + ((-2 + d)*AA[y]*II[0, 0, x])/
      (2*(x - y)*y) + ((-2 + d)*AA[x]*II[0, 0, y])/(2*x*(x - y)) - 
     ((-2 + d)*(x^2 + y^2)*AA[y]*II[0, x, y])/(2*x*(x - y)^2*y)
 
GGexp2[{x_, x_, 0, x_}] /; 0 =!= x := 
    -((-2 + d)^3*AA[x]^3)/(24*(-5 + d)*(-3 + d)*x^3) + 
     ((4 - d)*HH[0, 0, x, 0, x, x])/3
 
GGexp2[{0, 0, x_, y_}] /; 0 =!= x*y && x =!= y := 
    ((-3 + d)*(-10*x^2 + 3*d*x^2 - 36*x*y + 10*d*x*y - 10*y^2 + 3*d*y^2)*
       GG[0, 0, 0, x, y])/((-6 + d)*(x - y)^2*(x + y)) + 
     (2*(-3 + d)*(-2 + d)*x*y*GG[0, 0, x, 0, y])/((-6 + d)*(x - y)^2*
       (x + y)) + (2*(-3 + d)*(-2 + d)*x*AA[y]*II[0, 0, x])/
      ((-6 + d)*(x - y)^2*(x + y)) + (2*(-3 + d)*(-2 + d)*y*AA[x]*
       II[0, 0, y])/((-6 + d)*(-x + y)^2*(x + y))
 
GGexp2[{0, 0, x_, x_}] /; 0 =!= x := 
    ((-2 + d)^2*AA[x]^3)/(24*(-9 + 2*d)*x^3) + 
     ((-4 + d)*(-3 + d)*HH[0, 0, x, 0, x, x])/(3*(-9 + 2*d))
 
GGexp2[{0, x_, 0, y_}] /; 0 =!= x*y && x =!= y := 
    ((-7*x + 2*d*x + y)*GG[0, 0, 0, x, y])/(x*(x + y)) + 
     ((-3*x + d*x - y)*GG[0, 0, x, 0, y])/(x*(x + y)) - 
     ((-2 + d)*AA[y]*II[0, 0, x])/(x*(x + y)) + ((-2 + d)*AA[x]*II[0, 0, y])/
      (x*(x + y))
 
GGexp2[{0, x_, 0, x_}] /; 0 =!= x := -((-5 + d)*(-2 + d)*AA[x]^3)/
      (6*(-3 + d)*x^3) - (4*(-5 + d)*(-4 + d)*HH[0, 0, x, 0, x, x])/
      (3*(-2 + d)) - ((-4 + d)*AA[x]*II[0, 0, x])/x^2
 
GGexp2[{x_, 0, 0, y_}] /; 0 =!= x*y && x =!= y := 
    ((-2 + d)^2*AA[y]^3)/(6*(-10 + 3*d)*x*y^2) + ((-3 + d)*GG[x, 0, 0, 0, y])/
      x - ((-4 + d)*(-3 + d)*y*HH[0, 0, 0, 0, y, y])/((-10 + 3*d)*x) + 
     (4*(-4 + d)*(-3 + d)*y*HH[0, 0, y, 0, y, y])/(3*(-10 + 3*d)*x) + 
     ((-3 + d)*(-2 + d)*AA[y]*II[0, 0, y])/((-10 + 3*d)*x*y)
 
GGexp2[{x_, 0, 0, x_}] /; 0 =!= x := ((-2 + d)^2*AA[x]^3)/(12*(-3 + d)*x^3) + 
     ((4 - d)*HH[0, 0, 0, 0, x, x])/2 + (2*(-4 + d)*HH[0, 0, x, 0, x, x])/3
 
GGexp2[{x_, y_, 0, 0}] /; 0 =!= x*y && x =!= y := 
    -((-2 + d)^2*(3*x - d*x - 7*y + 2*d*y)*AA[y]^3)/(6*(-3 + d)*(-10 + 3*d)*
       y^2*(-x + y)^2) + ((-3 + d)*(x + y)*GG[x, 0, 0, 0, y])/(x - y)^2 + 
     ((-4 + d)*y*(3*x - d*x - 7*y + 2*d*y)*HH[0, 0, 0, 0, y, y])/
      ((-10 + 3*d)*(-x + y)^2) - (4*(-4 + d)*y*(3*x - d*x - 7*y + 2*d*y)*
       HH[0, 0, y, 0, y, y])/(3*(-10 + 3*d)*(-x + y)^2) + 
     ((-2 + d)*AA[y]*II[0, 0, x])/(x - y)^2 - 
     ((-2 + d)*(3*x - d*x - 7*y + 2*d*y)*AA[y]*II[0, 0, y])/
      ((-10 + 3*d)*y*(-x + y)^2)
 
GGexp2[{x_, x_, 0, 0}] /; 0 =!= x := ((-2 + d)^2*(-7 + 2*d)*AA[x]^3)/
      (24*(-5 + d)*(-3 + d)*x^3) - ((-4 + d)*(-7 + 2*d)*HH[0, 0, 0, 0, x, x])/
      (4*(-5 + d)) + ((-4 + d)*(-7 + 2*d)*HH[0, 0, x, 0, x, x])/
      (3*(-5 + d)) + ((-3 + d)*(-2 + d)*AA[x]*II[0, 0, x])/(2*(-5 + d)*x^2)
 
GGexp2[{0, 0, 0, x_}] /; 0 =!= x := -((-2 + d)^2*AA[x]^3)/(6*(-6 + d)*x^3) + 
     ((-4 + d)*(-3 + d)*HH[0, 0, 0, 0, x, x])/(-6 + d) - 
     (4*(-4 + d)*(-3 + d)*HH[0, 0, x, 0, x, x])/(3*(-6 + d)) - 
     ((-3 + d)*(-2 + d)*AA[x]*II[0, 0, x])/((-6 + d)*x^2)
 
GGexp2[{0, x_, 0, 0}] /; 0 =!= x := -((-2 + d)^2*AA[x]^3)/(6*(-3 + d)*x^3) + 
     (-4 + d)*HH[0, 0, 0, 0, x, x] - (4*(-4 + d)*HH[0, 0, x, 0, x, x])/3 - 
     ((-2 + d)*AA[x]*II[0, 0, x])/x^2
 
GGexp2[{x_, 0, 0, 0}] /; 0 =!= x := -((-2 + d)^2*AA[x]^3)/(6*(-3 + d)*x^3) + 
     ((-4 + d)*HH[0, 0, 0, 0, 0, x])/2 + (-4 + d)*HH[0, 0, 0, 0, x, x] - 
     (4*(-4 + d)*HH[0, 0, x, 0, x, x])/3 - ((-2 + d)*AA[x]*II[0, 0, x])/x^2
 
(* ----------------------------------------------------------------------- *)

FFexp1[{0, 0, 0}] = 0
 
FFexp1[{x_, 0, y_}] /; 0 =!= x*y := FFexp1[{0, x, y}]
 
FFexp1[{x_, y_, 0}] /; 0 =!= x*y := FFexp1[{0, x, y}]
 
FFexp1[{x_, 0, 0}] /; 0 =!= x := FFexp1[{0, 0, x}]
 
FFexp1[{0, x_, 0}] /; 0 =!= x := FFexp1[{0, 0, x}]
 
FFexp1[{x_, y_, z_}] /; 0 =!= x*y*z := 
    -((-2 + d)^2*(x - y)*(108*x^3 - 55*d*x^3 + 7*d^2*x^3 - 108*x^2*y + 
         55*d*x^2*y - 7*d^2*x^2*y - 108*x*y^2 + 55*d*x*y^2 - 7*d^2*x*y^2 + 
         108*y^3 - 55*d*y^3 + 7*d^2*y^3 - 108*x^2*z + 55*d*x^2*z - 
         7*d^2*x^2*z + 496*x*y*z - 246*d*x*y*z + 30*d^2*x*y*z - 108*y^2*z + 
         55*d*y^2*z - 7*d^2*y^2*z - 108*x*z^2 + 55*d*x*z^2 - 7*d^2*x*z^2 - 
         108*y*z^2 + 55*d*y*z^2 - 7*d^2*y*z^2 + 108*z^3 - 55*d*z^3 + 
         7*d^2*z^3)*AA[x]^2*AA[y])/(16*(-6 + d)*(-3 + d)*x*y*z*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)^2) + 
     ((-3 + d)*x*(-17*x^2 + 4*d*x^2 + 8*x*y - 2*d*x*y + 9*y^2 - 2*d*y^2 + 
        8*x*z - 2*d*x*z - 18*y*z + 4*d*y*z + 9*z^2 - 2*d*z^2)*FF[x, 0, y, z])/
      ((-6 + d)*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)^2) + 
     ((-3 + d)*y*(9*x^2 - 2*d*x^2 + 8*x*y - 2*d*x*y - 17*y^2 + 4*d*y^2 - 
        18*x*z + 4*d*x*z + 8*y*z - 2*d*y*z + 9*z^2 - 2*d*z^2)*FF[y, 0, x, z])/
      ((-6 + d)*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)^2) + 
     ((x - y)*(108*x^3 - 55*d*x^3 + 7*d^2*x^3 - 108*x^2*y + 55*d*x^2*y - 
        7*d^2*x^2*y - 108*x*y^2 + 55*d*x*y^2 - 7*d^2*x*y^2 + 108*y^3 - 
        55*d*y^3 + 7*d^2*y^3 - 108*x^2*z + 55*d*x^2*z - 7*d^2*x^2*z + 
        496*x*y*z - 246*d*x*y*z + 30*d^2*x*y*z - 108*y^2*z + 55*d*y^2*z - 
        7*d^2*y^2*z - 108*x*z^2 + 55*d*x*z^2 - 7*d^2*x*z^2 - 108*y*z^2 + 
        55*d*y*z^2 - 7*d^2*y*z^2 + 108*z^3 - 55*d*z^3 + 7*d^2*z^3)*
       FF[y, x, x, y])/(4*(-6 + d)*z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + 
         z^2)^2) + ((-3 + d)*z*(9*x^2 - 2*d*x^2 - 18*x*y + 4*d*x*y + 9*y^2 - 
        2*d*y^2 + 8*x*z - 2*d*x*z + 8*y*z - 2*d*y*z - 17*z^2 + 4*d*z^2)*
       FF[z, 0, x, y])/((-6 + d)*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)^
        2) + ((4*x - d*x - 4*y + d*y - 10*z + 3*d*z)*(108*x^3 - 55*d*x^3 + 
        7*d^2*x^3 - 108*x^2*y + 55*d*x^2*y - 7*d^2*x^2*y - 108*x*y^2 + 
        55*d*x*y^2 - 7*d^2*x*y^2 + 108*y^3 - 55*d*y^3 + 7*d^2*y^3 - 
        108*x^2*z + 55*d*x^2*z - 7*d^2*x^2*z + 496*x*y*z - 246*d*x*y*z + 
        30*d^2*x*y*z - 108*y^2*z + 55*d*y^2*z - 7*d^2*y^2*z - 108*x*z^2 + 
        55*d*x*z^2 - 7*d^2*x*z^2 - 108*y*z^2 + 55*d*y*z^2 - 7*d^2*y*z^2 + 
        108*z^3 - 55*d*z^3 + 7*d^2*z^3)*GG[0, x, x, y, y])/
      (8*(-6 + d)*z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)^2) - 
     ((-3 + d)*(-x + y + z)*(108*x^3 - 55*d*x^3 + 7*d^2*x^3 - 108*x^2*y + 
        55*d*x^2*y - 7*d^2*x^2*y - 108*x*y^2 + 55*d*x*y^2 - 7*d^2*x*y^2 + 
        108*y^3 - 55*d*y^3 + 7*d^2*y^3 - 108*x^2*z + 55*d*x^2*z - 
        7*d^2*x^2*z + 496*x*y*z - 246*d*x*y*z + 30*d^2*x*y*z - 108*y^2*z + 
        55*d*y^2*z - 7*d^2*y^2*z - 108*x*z^2 + 55*d*x*z^2 - 7*d^2*x*z^2 - 
        108*y*z^2 + 55*d*y*z^2 - 7*d^2*y*z^2 + 108*z^3 - 55*d*z^3 + 
        7*d^2*z^3)*GG[x, 0, x, y, z])/(4*(-6 + d)*z*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)^2) - 
     ((-3 + d)*(x - y + z)*(108*x^3 - 55*d*x^3 + 7*d^2*x^3 - 108*x^2*y + 
        55*d*x^2*y - 7*d^2*x^2*y - 108*x*y^2 + 55*d*x*y^2 - 7*d^2*x*y^2 + 
        108*y^3 - 55*d*y^3 + 7*d^2*y^3 - 108*x^2*z + 55*d*x^2*z - 
        7*d^2*x^2*z + 496*x*y*z - 246*d*x*y*z + 30*d^2*x*y*z - 108*y^2*z + 
        55*d*y^2*z - 7*d^2*y^2*z - 108*x*z^2 + 55*d*x*z^2 - 7*d^2*x*z^2 - 
        108*y*z^2 + 55*d*y*z^2 - 7*d^2*y*z^2 + 108*z^3 - 55*d*z^3 + 
        7*d^2*z^3)*GG[y, 0, y, x, z])/(4*(-6 + d)*z*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)^2) - 
     ((-4 + d)*(-x^2 + 2*x*y - y^2 - 2*x*z - 2*y*z + 3*z^2)*
       (108*x^3 - 55*d*x^3 + 7*d^2*x^3 - 108*x^2*y + 55*d*x^2*y - 
        7*d^2*x^2*y - 108*x*y^2 + 55*d*x*y^2 - 7*d^2*x*y^2 + 108*y^3 - 
        55*d*y^3 + 7*d^2*y^3 - 108*x^2*z + 55*d*x^2*z - 7*d^2*x^2*z + 
        496*x*y*z - 246*d*x*y*z + 30*d^2*x*y*z - 108*y^2*z + 55*d*y^2*z - 
        7*d^2*y^2*z - 108*x*z^2 + 55*d*x*z^2 - 7*d^2*x*z^2 - 108*y*z^2 + 
        55*d*y*z^2 - 7*d^2*y*z^2 + 108*z^3 - 55*d*z^3 + 7*d^2*z^3)*
       HH[0, x, y, x, z, y])/(8*(-6 + d)*z*(x^2 - 2*x*y + y^2 - 2*x*z - 
         2*y*z + z^2)^2) + ((108*x^3 - 55*d*x^3 + 7*d^2*x^3 - 108*x^2*y + 
        55*d*x^2*y - 7*d^2*x^2*y - 108*x*y^2 + 55*d*x*y^2 - 7*d^2*x*y^2 + 
        108*y^3 - 55*d*y^3 + 7*d^2*y^3 - 108*x^2*z + 55*d*x^2*z - 
        7*d^2*x^2*z + 496*x*y*z - 246*d*x*y*z + 30*d^2*x*y*z - 108*y^2*z + 
        55*d*y^2*z - 7*d^2*y^2*z - 108*x*z^2 + 55*d*x*z^2 - 7*d^2*x*z^2 - 
        108*y*z^2 + 55*d*y*z^2 - 7*d^2*y*z^2 + 108*z^3 - 55*d*z^3 + 
        7*d^2*z^3)*HHp[z, x, x, y, 0, y])/(4*(-6 + d)*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2))
 
FFexp1[{0, x_, y_}] /; 0 =!= x*y && x =!= y := 
    -((-4 + d)*(-3 + d)*(-10*x^2 + 3*d*x^2 - 36*x*y + 10*d*x*y - 10*y^2 + 
         3*d*y^2)*GG[0, 0, 0, x, y])/(2*(-6 + d)*(x - y)^2*(x + y)) - 
     ((-4 + d)*(-3 + d)*(-2 + d)*x*y*GG[0, 0, x, 0, y])/
      ((-6 + d)*(x - y)^2*(x + y)) - ((-4 + d)*(-3 + d)*(-2 + d)*x*AA[y]*
       II[0, 0, x])/((-6 + d)*(x - y)^2*(x + y)) - 
     ((-4 + d)*(-3 + d)*(-2 + d)*y*AA[x]*II[0, 0, y])/
      ((-6 + d)*(-x + y)^2*(x + y))
 
FFexp1[{0, x_, x_}] /; 0 =!= x := -((-4 + d)*(-2 + d)^2*AA[x]^3)/
      (48*(-9 + 2*d)*x^3) - ((-4 + d)^2*(-3 + d)*HH[0, 0, x, 0, x, x])/
      (6*(-9 + 2*d))
 
FFexp1[{0, 0, x_}] /; 0 =!= x := ((-4 + d)*(-2 + d)^2*AA[x]^3)/
      (12*(-6 + d)*x^3) - ((-4 + d)^2*(-3 + d)*HH[0, 0, 0, 0, x, x])/
      (2*(-6 + d)) + (2*(-4 + d)^2*(-3 + d)*HH[0, 0, x, 0, x, x])/
      (3*(-6 + d)) + ((-4 + d)*(-3 + d)*(-2 + d)*AA[x]*II[0, 0, x])/
      (2*(-6 + d)*x^2)
  
(* ----------------------------------------------------------------------- *)

FFexp2[{0, 0, 0}] = 0
 
FFexp2[{x_, y_, z_}] /; 0 =!= x*y*z := 
    ((-2 + d)^2*(x - y)*(-18*x^2 + 5*d*x^2 + 14*x*y - 4*d*x*y + 4*y^2 - 
        d*y^2 + 14*x*z - 4*d*x*z - 8*y*z + 2*d*y*z + 4*z^2 - d*z^2)*AA[x]^2*
       AA[y])/(16*(-3 + d)*x^2*y*z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + 
        z^2)) - (2*(-3 + d)*x*FF[x, 0, y, z])/(x^2 - 2*x*y + y^2 - 2*x*z - 
       2*y*z + z^2) + ((-3 + d)*y*(x + y - z)*FF[y, 0, x, z])/
      (x*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     ((x - y)*(-18*x^2 + 5*d*x^2 + 14*x*y - 4*d*x*y + 4*y^2 - d*y^2 + 
        14*x*z - 4*d*x*z - 8*y*z + 2*d*y*z + 4*z^2 - d*z^2)*FF[y, x, x, y])/
      (4*x*z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     ((-3 + d)*z*(x - y + z)*FF[z, 0, x, y])/
      (x*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     ((-4*x + d*x + 4*y - d*y + 10*z - 3*d*z)*(-18*x^2 + 5*d*x^2 + 14*x*y - 
        4*d*x*y + 4*y^2 - d*y^2 + 14*x*z - 4*d*x*z - 8*y*z + 2*d*y*z + 
        4*z^2 - d*z^2)*GG[0, x, x, y, y])/(8*x*z*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)) - ((-3 + d)*(x - y - z)*(-18*x^2 + 5*d*x^2 + 14*x*y - 
        4*d*x*y + 4*y^2 - d*y^2 + 14*x*z - 4*d*x*z - 8*y*z + 2*d*y*z + 
        4*z^2 - d*z^2)*GG[x, 0, x, y, z])/(4*x*z*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)) + ((-3 + d)*(x - y + z)*(-18*x^2 + 5*d*x^2 + 14*x*y - 
        4*d*x*y + 4*y^2 - d*y^2 + 14*x*z - 4*d*x*z - 8*y*z + 2*d*y*z + 
        4*z^2 - d*z^2)*GG[y, 0, y, x, z])/(4*x*z*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)) - ((-4 + d)*(x^2 - 2*x*y + y^2 + 2*x*z + 2*y*z - 3*z^2)*
       (-18*x^2 + 5*d*x^2 + 14*x*y - 4*d*x*y + 4*y^2 - d*y^2 + 14*x*z - 
        4*d*x*z - 8*y*z + 2*d*y*z + 4*z^2 - d*z^2)*HH[0, x, y, x, z, y])/
      (8*x*z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     ((-18*x^2 + 5*d*x^2 + 14*x*y - 4*d*x*y + 4*y^2 - d*y^2 + 14*x*z - 
        4*d*x*z - 8*y*z + 2*d*y*z + 4*z^2 - d*z^2)*HHp[z, x, x, y, 0, y])/
      (4*x)
 
FFexp2[{0, x_, y_}] /; 0 =!= x*y && x =!= y := 
    -(((-3 + d)*(-10*x^2 + 3*d*x^2 - 36*x*y + 10*d*x*y - 10*y^2 + 3*d*y^2)*
        GG[0, 0, 0, x, y])/((x - y)^2*(x + y))) - 
     (2*(-3 + d)*(-2 + d)*x*y*GG[0, 0, x, 0, y])/((x - y)^2*(x + y)) - 
     (2*(-3 + d)*(-2 + d)*x*AA[y]*II[0, 0, x])/((x - y)^2*(x + y)) - 
     (2*(-3 + d)*(-2 + d)*y*AA[x]*II[0, 0, y])/((-x + y)^2*(x + y))
 
FFexp2[{0, x_, x_}] /; 0 =!= x := -((-6 + d)*(-2 + d)^2*AA[x]^3)/
      (24*(-9 + 2*d)*x^3) - ((-6 + d)*(-4 + d)*(-3 + d)*HH[0, 0, x, 0, x, x])/
      (3*(-9 + 2*d))
 
FFexp2[{x_, 0, y_}] /; 0 =!= x*y && x =!= y := 
    ((-3 + d)*(-10*x + 3*d*x - 18*y + 5*d*y)*GG[0, 0, 0, x, y])/
      (2*(x - y)*(x + y)) - ((-3 + d)*(-2 + d)*y*GG[0, 0, x, 0, y])/
      (2*(-x + y)*(x + y)) + ((-3 + d)*(-2 + d)*AA[y]*II[0, 0, x])/
      (2*(x - y)*(x + y)) + ((-3 + d)*(-2 + d)*y*AA[x]*II[0, 0, y])/
      (2*x*(x - y)*(x + y))
 
FFexp2[{x_, 0, x_}] /; 0 =!= x := ((-2 + d)^2*AA[x]^3)/(24*x^3) + 
     ((-4 + d)*(-3 + d)*HH[0, 0, x, 0, x, x])/3
 
FFexp2[{x_, y_, 0}] /; 0 =!= y := FFexp2[{x, 0, y}]
 
FFexp2[{0, 0, x_}] /; 0 =!= x := ((-2 + d)^2*AA[x]^3)/(6*x^3) - 
     (-4 + d)*(-3 + d)*HH[0, 0, 0, 0, x, x] + 
     (4*(-4 + d)*(-3 + d)*HH[0, 0, x, 0, x, x])/3 + 
     ((-3 + d)*(-2 + d)*AA[x]*II[0, 0, x])/x^2
 
FFexp2[{x_, 0, 0}] /; 0 =!= x := -((-2 + d)^2*AA[x]^3)/(12*x^3) + 
     ((-4 + d)*(-3 + d)*HH[0, 0, 0, 0, x, x])/2 - 
     (2*(-4 + d)*(-3 + d)*HH[0, 0, x, 0, x, x])/3 - 
     ((-3 + d)*(-2 + d)*AA[x]*II[0, 0, x])/(2*x^2)
 


==> anc/HHpexp.txt <==
(* ------------------------------------------------------------------

This file contains expressions for equations (4.8) and (4.9) of the paper 
"Bare effective potential and Goldstone boson anti-resummation" 
by Stephen P. Martin.

This file can be read into Mathematica.
------------------------------------------------------------------ *)

HHp[x_, 0, x_, y_, y_, 0] /; (UnsameQ[0, x*y] && UnsameQ[x,y]) := 
    ((6*x + 7*y)/6 - 2*x*Zeta3 - ((9*x + 8*y)*A[x])/(16*x) - A[y] + 
      (A[x]*A[y])/(2*x) + A[y]^2/(4*y) - (A[x]*A[y]^2)/(4*x*y) + 
      F[x, x, y, y]/4 + G[0, 0, 0, x, y]/2 + G[0, x, x, y, y]/4 - 
      G[x, 0, x, 0, y]/2)/(x*(x - y));
 
HHp[z_, x_, x_, y_, 0, y_] /; UnsameQ[0, x*y*z] := 
    ((-2*(x + y - z)*(6*x^2 - 12*x*y + 6*y^2 - 5*x*z - 5*y*z - z^2))/3 + 
      4*(x + y - z)*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*Zeta3 + 
      (x^2 - 3*x*y + 2*y^2 - x*z - 2*y*z)*A[x] + 
      (2*x^2 - 3*x*y + y^2 - 2*x*z - y*z)*A[y] + 
      ((-3*x^2 + 6*x*y - 3*y^2 + 4*x*z + 4*y*z - z^2)*A[z])/2 - 
      2*x*(x - y - z)*F[x, 0, y, z] - 2*x*(x - y - z)*F[x, x, y, y] - 
      2*y*(-x + y - z)*F[y, 0, x, z] - 2*y*(-x + y - z)*F[y, x, x, y] + 
      2*(x - y - z)*(x - y + z)*F[z, 0, x, y] + 
      2*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*Fbar[0, x, y, z] + 
      (-x^2 + 2*x*y - y^2 + 2*x*z + 2*y*z - z^2)*G[0, x, x, y, y] + 
      2*x*(x - y - z)*G[x, 0, x, y, z] + 2*y*(-x + y - z)*G[y, 0, y, x, z] - 
      (x - y - z)*(x - y + z)*G[z, x, y, x, y] - (x + y - z)*(x - y + z)*
       I2[0, x, x] + 2*(x - y + z)*A[y]*I2[0, x, x] - 
      ((x - y + z)*(-x + y + z)*A[z]*I2[0, x, x])/z + 
      (x - y - z)*(x + y - z)*I2[0, y, y] - 2*(x - y - z)*A[x]*I2[0, y, y] - 
      ((x - y + z)*(-x + y + z)*A[z]*I2[0, y, y])/z - 
      2*(x^2 - 2*x*y + y^2 - 3*x*z - 3*y*z + 2*z^2)*I2[x, y, z] - 
      2*(x - y - z)*A[x]*I2[x, y, z] + 2*(x - y + z)*A[y]*I2[x, y, z])/
     (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)^2;
 


==> anc/SMDeltaGB.txt <==
(* ------------------------------------------------------------------

This file contains expressions for the quantities specified in equations 
(5.15) and (5.16) of the paper 
"Bare effective potential and Goldstone boson anti-resummation" 
by Stephen P. Martin.

Notation in the following is as follows. All quantities are bare parameters!
  v = bare VEV of the Higgs field
  h = 2*k*v^2 = bare Higgs squared mass,
  t = (yt^2*v^2)/2 = bare top-quark squared mass,
  W = (g^2*v^2)/4 = bare W boson squared mass,
  Z = ((g^2 + gp^2)*v^2)/4 = bare Z boson squared mass,
in terms of
  g3, g, gp = bare gauge couplings for SU(3), SU(2), SU(1) respectively
  yt = bare top-quark Yukawa coupling
  k = bare lambda = Higgs self-coupling
  m2 = bare Higgs field squared mass

Other quantities are:
  Nc = 3 = number of colors
  CF = 4/3 = quadratic Casimir of the fundamental rep of SU(3)
  nG = 3 = number of fermion generations

The functions AA[x] and II[x,y,z] are as defined in eq. (2.3) and (2.4).

This file can be read into Mathematica.
------------------------------------------------------------------ *)

DeltaGB[1] = 3*k*AA[h] - 2*Nc*yt2*AA[t] + ((-1 + d)*g^2*AA[W])/2 + 
     ((-1 + d)*(g^2 + gp^2)*AA[Z])/4
 
DeltaGB[2] = (-3*(-2 + d)*Nc*t*AA[h]*AA[t])/v^4 + 
     ((-2 + d)*Nc*(256*W^2 - 128*d*W^2 + 9*h*Z - 270*t*Z + 90*d*t*Z + 
        72*CF*g3^2*v^2*Z - 108*CF*d*g3^2*v^2*Z + 36*CF*d^2*g3^2*v^2*Z - 
        352*W*Z + 208*d*W*Z - 16*d^2*W*Z + 204*Z^2 - 170*d*Z^2 + 34*d^2*Z^2)*
       AA[t]^2)/(18*(-3 + d)*v^4*Z) + 
     ((-2 + d)*(2*h^2 - 7*h*W - d*h*W - 6*W^2 + 6*d*W^2)*AA[h]*AA[W])/
      (v^4*(-h + 4*W)) + (4*(-2 + d)*Nc*(t + 2*W - d*W)*AA[t]*AA[W])/v^4 + 
     ((-64*h*W^2 + 128*d*h*W^2 - 80*d^2*h*W^2 + 16*d^3*h*W^2 + 256*W^3 - 
        512*d*W^3 + 320*d^2*W^3 - 64*d^3*W^3 + 15*h^2*Z - 14*d*h^2*Z + 
        3*d^2*h^2*Z + 148*h*W*Z - 384*d*h*W*Z + 300*d^2*h*W*Z - 
        88*d^3*h*W*Z + 8*d^4*h*W*Z - 856*W^2*Z + 1804*d*W^2*Z - 
        1272*d^2*W^2*Z + 356*d^3*W^2*Z - 32*d^4*W^2*Z + 12*h*Z^2 - 
        10*d*h*Z^2 + 2*d^2*h*Z^2 - 48*W*Z^2 + 40*d*W*Z^2 - 8*d^2*W*Z^2)*
       AA[W]^2)/(2*(-3 + d)*v^4*(h - 4*W)*Z) + 
     ((-2 + d)*(2*h^2 - 7*h*Z - d*h*Z - 6*Z^2 + 6*d*Z^2)*AA[h]*AA[Z])/
      (2*v^4*(-h + 4*Z)) - (2*(-2 + d)^2*Nc*(32*W^2 - 40*W*Z + 17*Z^2)*AA[t]*
       AA[Z])/(9*v^4*Z) - ((h*W^2 - d*h*W^2 - 10*h*W*Z + 14*d*h*W*Z - 
        4*d^2*h*W*Z + 32*W^2*Z - 64*d*W^2*Z + 40*d^2*W^2*Z - 8*d^3*W^2*Z + 
        h*Z^2 - d*h*Z^2 + 32*W*Z^2 - 32*d*W*Z^2 + 8*d^2*W*Z^2 - 4*Z^3 + 
        2*d*Z^3)*AA[W]*AA[Z])/(v^4*Z^2) + 
     ((-5*h^2 + 3*d*h^2 + 28*h*Z - 16*d*h*Z - 24*Z^2 + 4*d*Z^2 + 4*d^2*Z^2)*
       AA[Z]^2)/(4*v^4*(h - 4*Z)) - (3*h^2*II[0, 0, h])/(2*v^4) - 
     (2*(-2 + d)*h*Nc*t*II[0, 0, t])/v^4 - 
     (W*(-(h*W^2) + d*h*W^2 + 10*h*W*Z - 13*d*h*W*Z + 3*d^2*h*W*Z - 7*h*Z^2 + 
        10*d*h*Z^2 - 3*d^2*h*Z^2 - 16*Nc*W*Z^2 + 16*d*Nc*W*Z^2 - 
        4*d^2*Nc*W*Z^2 + 16*nG*W*Z^2 - 16*d*nG*W*Z^2 + 4*d^2*nG*W*Z^2 + 
        16*Nc*nG*W*Z^2 - 16*d*Nc*nG*W*Z^2 + 4*d^2*Nc*nG*W*Z^2)*II[0, 0, W])/
      (v^4*Z^2) - ((27*h*W^2 - 27*d*h*W^2 - 18*h*W*Z + 18*d*h*W*Z - 
        128*Nc*W^2*Z + 128*d*Nc*W^2*Z - 32*d^2*Nc*W^2*Z + 288*nG*W^2*Z - 
        288*d*nG*W^2*Z + 72*d^2*nG*W^2*Z + 160*Nc*nG*W^2*Z - 
        160*d*Nc*nG*W^2*Z + 40*d^2*Nc*nG*W^2*Z + 160*Nc*W*Z^2 - 
        160*d*Nc*W*Z^2 + 40*d^2*Nc*W*Z^2 - 432*nG*W*Z^2 + 432*d*nG*W*Z^2 - 
        108*d^2*nG*W*Z^2 - 176*Nc*nG*W*Z^2 + 176*d*Nc*nG*W*Z^2 - 
        44*d^2*Nc*nG*W*Z^2 - 68*Nc*Z^3 + 68*d*Nc*Z^3 - 17*d^2*Nc*Z^3 + 
        216*nG*Z^3 - 216*d*nG*Z^3 + 54*d^2*nG*Z^3 + 88*Nc*nG*Z^3 - 
        88*d*Nc*nG*Z^3 + 22*d^2*Nc*nG*Z^3)*II[0, 0, Z])/(9*v^4*Z) + 
     ((-1 + d)*h*(h + W)*II[0, h, W])/v^4 + ((-1 + d)*h*(h + Z)*II[0, h, Z])/
      (2*v^4) + (4*(-2 + d)*Nc*(t - W)*(t - 2*W + d*W)*II[0, t, W])/v^4 + 
     ((-1 + d)*h*(W + Z)*(W^2 - 14*W*Z + 4*d*W*Z + Z^2)*II[0, W, Z])/
      (v^4*Z^2) - (3*(-7 + 3*d)*h^2*II[h, h, h])/(4*v^4) - 
     (Nc*t*(-6*h + 3*d*h + 22*t - 10*d*t)*II[h, t, t])/v^4 - 
     ((-5*h^3 + 3*d*h^3 + 38*h^2*W - 22*d*h^2*W - 44*h*W^2 + 12*d^2*h*W^2 - 
        88*W^3 + 128*d*W^3 - 40*d^2*W^3)*II[h, W, W])/(2*v^4*(h - 4*W)) - 
     ((-5*h^3 + 3*d*h^3 + 38*h^2*Z - 22*d*h^2*Z - 44*h*Z^2 + 12*d^2*h*Z^2 - 
        88*Z^3 + 128*d*Z^3 - 40*d^2*Z^3)*II[h, Z, Z])/(4*v^4*(h - 4*Z)) - 
     ((-2 + d)*Nc*(128*t*W^2 - 160*t*W*Z - 64*W^2*Z + 32*d*W^2*Z + 86*t*Z^2 - 
        18*d*t*Z^2 + 80*W*Z^2 - 40*d*W*Z^2 - 34*Z^3 + 17*d*Z^3)*II[t, t, Z])/
      (9*v^4*Z) - ((-2 + d)*(-4*W + Z)*(-4*W^2 + 4*d*W^2 - 12*W*Z + 8*d*W*Z + 
        Z^2)*II[W, W, Z])/(v^4*Z)
 


==> anc/SMGB.txt <==
(* ------------------------------------------------------------------ 

This file contains expressions for the Standard Model bare effective 
potential minimization quantities $\tilde\Delta^{(n,k)}$, as defined in 
equations (5.19)-(5.22) of the paper 
"Bare effective potential and Goldstone boson anti-resummation" 
by Stephen P. Martin.

Notation in the following:
  v = MSbar renormalized VEV of the Higgs field
  h = 2*lambda*v^2 = renormalized Higgs squared mass,
  t = (yt^2*v^2)/2 = top-quark squared mass,
  W = (g^2*v^2)/4 = W boson squared mass,
  Z = ((g^2 + gp^2)*v^2)/4 = Z boson squared mass.
  g3 = QCD gauge coupling
  Nc = 3 = number of colors
  CF = 4/3 = quadratic Casimir of the fundamental rep of SU(3)
  CG = 3 = quadratic Casimir of the adjoint rep of SU(3)
  TF = 1/2 = Dynkin index of the fundamental rep of SU(3)  
  nG = 3 = number of fermion generations
  zeta3 = 1.2020569031595942854...
  A[x], Aeps[x], Aeps2[x] = functions in the expansion of equation (5.17)
  I2[x,y,z], Ieps[x,y,z] = functions in the expansion of equation (5.18)

In the case of Deltatilde[3, 0], the result is given in terms of Delta3,
which in turn is defined in equation (5.103) of the paper 1709.02397
and given explicitly in the ancillary file SMDeltas.anc of that reference.
 
This file can be read into Mathematica.
------------------------------------------------------------------ *)

Deltatilde[1, -1] = ((-3*h^2)/2 + 4*Nc*t^2 - 6*W^2 - 3*Z^2)/v^2
 
Deltatilde[1, 0] = (4*W^2 + 2*Z^2 + (3*h*A[h])/2 - 4*Nc*t*A[t] + 6*W*A[W] + 
      3*Z*A[Z])/v^2
 
Deltatilde[1, 1] = (-4*W*A[W] - 2*Z*A[Z] + (3*h*Aeps[h])/2 - 4*Nc*t*Aeps[t] + 
      6*W*Aeps[W] + 3*Z*Aeps[Z])/v^2
 
Deltatilde[1, 2] = (-4*W*Aeps[W] - 2*Z*Aeps[Z] + (3*h*Aeps2[h])/2 - 
      4*Nc*t*Aeps2[t] + 6*W*Aeps2[W] + 3*Z*Aeps2[Z])/v^2
 
Deltatilde[2, -2] = (-24*CF*g3^2*Nc*t^2)/v^2 + 
     ((-45*h^3)/4 - 6*h^2*Nc*t + 18*h*Nc*t^2 + 12*Nc*t^3 + 8*Nc^2*t^3 + 
       18*h^2*W - (40*Nc*t^2*W)/3 - 27*h*W^2 + 172*W^3 - 8*nG*W^3 - 
       8*Nc*nG*W^3 + 9*h^2*Z - (68*Nc*t^2*Z)/3 + 84*W^2*Z - 16*nG*W^2*Z - 
       (80*Nc*nG*W^2*Z)/9 - (27*h*Z^2)/2 + 4*W*Z^2 + 24*nG*W*Z^2 + 
       (88*Nc*nG*W*Z^2)/9 - 2*Z^3 - 12*nG*Z^3 - (44*Nc*nG*Z^3)/9)/v^4
 
Deltatilde[2, -1] = (8*CF*g3^2*Nc*t^2)/v^2 + 
     ((33*h^3)/4 + 3*h^2*Nc*t - 4*h*Nc*t^2 - 20*Nc*t^3 - 6*h^2*W - 
       (32*Nc*t^2*W)/9 - (39*h*W^2)/2 + (164*Nc*t*W^2)/3 - (1480*W^3)/3 + 
       (32*nG*W^3)/3 + (32*Nc*nG*W^3)/3 - 3*h^2*Z + (32*Nc*t^2*Z)/9 + 
       9*h*W*Z - (160*Nc*t*W*Z)/3 - 80*W^2*Z + (64*nG*W^2*Z)/3 + 
       (320*Nc*nG*W^2*Z)/27 - (21*h*Z^2)/4 + (50*Nc*t*Z^2)/3 + (26*W*Z^2)/3 - 
       32*nG*W*Z^2 - (352*Nc*nG*W*Z^2)/27 + (41*Z^3)/3 + 16*nG*Z^3 + 
       (176*Nc*nG*Z^3)/27 + ((9*h^2)/2 + 3*h*Nc*t - 9*h*W - (9*h*Z)/2)*A[h] + 
       (-12*h*Nc*t - 8*Nc^2*t^2 + 24*Nc*t*W + 12*Nc*t*Z)*A[t] + 
       (18*h*W + 12*Nc*t*W - 36*W^2 - 18*W*Z)*A[W] + 
       (9*h*Z + 6*Nc*t*Z - 18*W*Z - 9*Z^2)*A[Z])/v^4
 
Deltatilde[2, 0] = (g3^2*(24*CF*Nc*t^2 + 8*CF*Nc*t*A[t] + 24*CF*Nc*A[t]^2))/
      v^2 + ((-453*h^3)/64 - 3*h^2*Nc*t + 4*h*Nc*t^2 + 24*Nc*t^3 - 
       (9*h^4)/(32*(h - 4*W)) + (41*h^2*W)/8 + (616*Nc*t^2*W)/9 + 
       (89*h*W^2)/2 - (620*Nc*t*W^2)/9 + (1406*W^3)/3 - (40*nG*W^3)/3 - 
       (40*Nc*nG*W^3)/3 - (9*h^4)/(64*(h - 4*Z)) - (512*Nc*t^2*W^2)/(9*Z) + 
       (3*h*W^3)/Z + (192*W^4)/Z + (41*h^2*Z)/16 + (40*Nc*t^2*Z)/9 + 
       6*h*W*Z + (640*Nc*t*W*Z)/9 + 48*W^2*Z - (80*nG*W^2*Z)/3 - 
       (400*Nc*nG*W^2*Z)/27 + (11*h*Z^2)/4 - (182*Nc*t*Z^2)/9 - 
       (82*W*Z^2)/3 + 40*nG*W*Z^2 + (440*Nc*nG*W*Z^2)/27 - (70*Z^3)/3 - 
       20*nG*Z^3 - (220*Nc*nG*Z^3)/27 + ((183*h^2)/32 + 3*h*Nc*t - 
         14*Nc*t^2 + (3*h^3)/(16*(h - 4*W)) - (31*h*W)/4 + 45*W^2 + 
         (3*h^3)/(32*(h - 4*Z)) - (31*h*Z)/8 + (45*Z^2)/2)*A[h] + 
       (8*h*Nc*t - 16*Nc*t^2 - (272*Nc*t*W)/3 + (512*Nc*t*W^2)/(9*Z) + 
         (88*Nc*t*Z)/9)*A[t] - 6*Nc*t*A[h]*A[t] + 
       (h*Nc + 10*Nc*t + (224*Nc*W)/9 - (256*Nc*W^2)/(9*Z) + (68*Nc*Z)/9)*
        A[t]^2 + ((-3*h^2)/8 + (3*h^3)/(8*(h - 4*W)) - (59*h*W)/2 - 
         36*Nc*t*W + (706*W^2)/3 + (40*nG*W^2)/3 + (40*Nc*nG*W^2)/3 - 
         (6*h*W^2)/Z - (192*W^3)/Z + 38*W*Z)*A[W] + 
       ((-13*h)/4 - (3*h^2)/(4*(h - 4*W)) + 9*W)*A[h]*A[W] + 
       (8*Nc*t - 16*Nc*W)*A[t]*A[W] + ((11*h)/4 + (3*h^2)/(4*(h - 4*W)) - 
         75*W + (96*W^2)/Z + 2*Z)*A[W]^2 + ((-3*h^2)/16 - 24*h*W + 
         (320*Nc*t*W)/9 - 116*W^2 + (80*nG*W^2)/3 + (400*Nc*nG*W^2)/27 + 
         (3*h^3)/(16*(h - 4*Z)) - (256*Nc*t*W^2)/(9*Z) + (96*W^3)/Z - 
         (23*h*Z)/4 - (226*Nc*t*Z)/9 + (118*W*Z)/3 - 40*nG*W*Z - 
         (440*Nc*nG*W*Z)/27 + (64*Z^2)/3 + 20*nG*Z^2 + (220*Nc*nG*Z^2)/27)*
        A[Z] + ((-13*h)/8 - (3*h^2)/(8*(h - 4*Z)) + (9*Z)/2)*A[h]*A[Z] + 
       ((320*Nc*W)/9 - (256*Nc*W^2)/(9*Z) - (136*Nc*Z)/9)*A[t]*A[Z] + 
       (3*h - 32*W + (3*h*W^2)/Z^2 + (18*h*W)/Z + (96*W^2)/Z - 4*Z)*A[W]*
        A[Z] + ((11*h)/8 + (3*h^2)/(8*(h - 4*Z)) - (7*Z)/2)*A[Z]^2 + 
       ((9*h^2)/2 + 3*h*Nc*t - 9*h*W - (9*h*Z)/2)*Aeps[h] + 
       (-12*h*Nc*t - 8*Nc^2*t^2 + 24*Nc*t*W + 12*Nc*t*Z)*Aeps[t] + 
       (18*h*W + 12*Nc*t*W - 36*W^2 - 18*W*Z)*Aeps[W] + 
       (9*h*Z + 6*Nc*t*Z - 18*W*Z - 9*Z^2)*Aeps[Z] - (3*h^2*I2[0, 0, h])/2 - 
       4*h*Nc*t*I2[0, 0, t] + (15*h*W + 16*Nc*W^2 - 16*nG*W^2 - 
         16*Nc*nG*W^2 - (3*h*W^3)/Z^2 - (6*h*W^2)/Z)*I2[0, 0, W] + 
       (-6*h*W + (128*Nc*W^2)/9 - 32*nG*W^2 - (160*Nc*nG*W^2)/9 + 
         (9*h*W^2)/Z - (160*Nc*W*Z)/9 + 48*nG*W*Z + (176*Nc*nG*W*Z)/9 + 
         (68*Nc*Z^2)/9 - 24*nG*Z^2 - (88*Nc*nG*Z^2)/9)*I2[0, 0, Z] + 
       (3*h^2 + 3*h*W)*I2[0, h, W] + ((3*h^2)/2 + (3*h*Z)/2)*I2[0, h, Z] + 
       (8*Nc*t^2 + 8*Nc*t*W - 16*Nc*W^2)*I2[0, t, W] + 
       (9*h*W + (3*h*W^3)/Z^2 + (9*h*W^2)/Z + 3*h*Z)*I2[0, W, Z] - 
       (15*h^2*I2[h, h, h])/4 + (-6*h*Nc*t + 18*Nc*t^2)*I2[h, t, t] + 
       ((-53*h^2)/16 - (3*h^3)/(16*(h - 4*W)) + (47*h*W)/4 - 27*W^2)*
        I2[h, W, W] + ((-53*h^2)/32 - (3*h^3)/(32*(h - 4*Z)) + (47*h*Z)/8 - 
         (27*Z^2)/2)*I2[h, Z, Z] + ((320*Nc*t*W)/9 - (128*Nc*W^2)/9 - 
         (256*Nc*t*W^2)/(9*Z) - (28*Nc*t*Z)/9 + (160*Nc*W*Z)/9 - 
         (68*Nc*Z^2)/9)*I2[t, t, Z] + (136*W^2 + (96*W^3)/Z - 32*W*Z - 2*Z^2)*
        I2[W, W, Z])/v^4
 
Deltatilde[2, 1] = (g3^2*(32*CF*Nc*t^2 - 48*CF*Nc*t*A[t] - 16*CF*Nc*A[t]^2 + 
        8*CF*Nc*t*Aeps[t] + 48*CF*Nc*A[t]*Aeps[t]))/v^2 + 
     ((-9*h^3)/32 + 4*h*Nc*t^2 + (3*h^4)/(16*(h - 4*W)) - (3*h^2*W)/4 + 
       (440*Nc*t^2*W)/9 - 13*h*W^2 + (128*Nc*t*W^2)/9 - 348*W^3 + 8*nG*W^3 + 
       8*Nc*nG*W^3 + (3*h^4)/(32*(h - 4*Z)) - (512*Nc*t^2*W^2)/(9*Z) - 
       (2*h*W^3)/Z + (64*W^4)/Z - (3*h^2*Z)/8 - 8*Nc*t^2*Z - 8*h*W*Z - 
       (160*Nc*t*W*Z)/9 - 24*W^2*Z + 16*nG*W^2*Z + (80*Nc*nG*W^2*Z)/9 + 
       (9*h*Z^2)/2 + (32*Nc*t*Z^2)/9 + 16*W*Z^2 - 24*nG*W*Z^2 - 
       (88*Nc*nG*W*Z^2)/9 + 10*Z^3 + 12*nG*Z^3 + (44*Nc*nG*Z^3)/9 + 
       ((3*h^2)/16 - h^3/(8*(h - 4*W)) + (h*W)/2 - 26*W^2 - 
         h^3/(16*(h - 4*Z)) + (h*Z)/4 - 13*Z^2)*A[h] + 
       (-4*h*Nc*t - (304*Nc*t*W)/9 + (512*Nc*t*W^2)/(9*Z) + (8*Nc*t*Z)/9)*
        A[t] + 6*Nc*t*A[h]*A[t] + (h*Nc - 10*Nc*t + (64*Nc*W)/9 - 
         (136*Nc*Z)/9)*A[t]^2 + (h^2/4 - h^3/(4*(h - 4*W)) + 9*h*W + 
         24*Nc*t*W - (380*W^2)/3 - (32*nG*W^2)/3 - (32*Nc*nG*W^2)/3 + 
         (4*h*W^2)/Z - (64*W^3)/Z - 20*W*Z)*A[W] + 
       ((11*h)/4 + (5*h^2)/(4*(h - 4*W)) - 15*W)*A[h]*A[W] + 
       (-8*Nc*t + 32*Nc*W)*A[t]*A[W] + ((-7*h)/4 - (5*h^2)/(4*(h - 4*W)) - 
         19*W - (64*W^2)/Z - 2*Z)*A[W]^2 + (h^2/8 + 16*h*W - (320*Nc*t*W)/9 + 
         88*W^2 - (64*nG*W^2)/3 - (320*Nc*nG*W^2)/27 - h^3/(8*(h - 4*Z)) + 
         (256*Nc*t*W^2)/(9*Z) - (160*W^3)/Z - (3*h*Z)/2 + (172*Nc*t*Z)/9 - 
         (68*W*Z)/3 + 32*nG*W*Z + (352*Nc*nG*W*Z)/27 - (32*Z^2)/3 - 
         16*nG*Z^2 - (176*Nc*nG*Z^2)/27)*A[Z] + 
       ((11*h)/8 + (5*h^2)/(8*(h - 4*Z)) - (15*Z)/2)*A[h]*A[Z] + 
       ((-640*Nc*W)/9 + (512*Nc*W^2)/(9*Z) + (272*Nc*Z)/9)*A[t]*A[Z] + 
       (-2*h + 64*W - (2*h*W^2)/Z^2 - (36*h*W)/Z - (256*W^2)/Z + 4*Z)*A[W]*
        A[Z] + ((-7*h)/8 - (5*h^2)/(8*(h - 4*Z)) + (9*Z)/2)*A[Z]^2 + 
       ((183*h^2)/32 + 3*h*Nc*t - 14*Nc*t^2 + (3*h^3)/(16*(h - 4*W)) - 
         (31*h*W)/4 + 45*W^2 + (3*h^3)/(32*(h - 4*Z)) - (31*h*Z)/8 + 
         (45*Z^2)/2)*Aeps[h] - 6*Nc*t*A[t]*Aeps[h] + 
       ((-13*h)/4 - (3*h^2)/(4*(h - 4*W)) + 9*W)*A[W]*Aeps[h] + 
       ((-13*h)/8 - (3*h^2)/(8*(h - 4*Z)) + (9*Z)/2)*A[Z]*Aeps[h] + 
       (8*h*Nc*t - 16*Nc*t^2 - (272*Nc*t*W)/3 + (512*Nc*t*W^2)/(9*Z) + 
         (88*Nc*t*Z)/9)*Aeps[t] - 6*Nc*t*A[h]*Aeps[t] + 
       (2*h*Nc + 20*Nc*t + (448*Nc*W)/9 - (512*Nc*W^2)/(9*Z) + (136*Nc*Z)/9)*
        A[t]*Aeps[t] + (8*Nc*t - 16*Nc*W)*A[W]*Aeps[t] + 
       ((320*Nc*W)/9 - (256*Nc*W^2)/(9*Z) - (136*Nc*Z)/9)*A[Z]*Aeps[t] + 
       ((-3*h^2)/8 + (3*h^3)/(8*(h - 4*W)) - (59*h*W)/2 - 36*Nc*t*W + 
         (706*W^2)/3 + (40*nG*W^2)/3 + (40*Nc*nG*W^2)/3 - (6*h*W^2)/Z - 
         (192*W^3)/Z + 38*W*Z)*Aeps[W] + ((-13*h)/4 - (3*h^2)/(4*(h - 4*W)) + 
         9*W)*A[h]*Aeps[W] + (8*Nc*t - 16*Nc*W)*A[t]*Aeps[W] + 
       ((11*h)/2 + (3*h^2)/(2*(h - 4*W)) - 150*W + (192*W^2)/Z + 4*Z)*A[W]*
        Aeps[W] + (3*h - 32*W + (3*h*W^2)/Z^2 + (18*h*W)/Z + (96*W^2)/Z - 
         4*Z)*A[Z]*Aeps[W] + ((-3*h^2)/16 - 24*h*W + (320*Nc*t*W)/9 - 
         116*W^2 + (80*nG*W^2)/3 + (400*Nc*nG*W^2)/27 + 
         (3*h^3)/(16*(h - 4*Z)) - (256*Nc*t*W^2)/(9*Z) + (96*W^3)/Z - 
         (23*h*Z)/4 - (226*Nc*t*Z)/9 + (118*W*Z)/3 - 40*nG*W*Z - 
         (440*Nc*nG*W*Z)/27 + (64*Z^2)/3 + 20*nG*Z^2 + (220*Nc*nG*Z^2)/27)*
        Aeps[Z] + ((-13*h)/8 - (3*h^2)/(8*(h - 4*Z)) + (9*Z)/2)*A[h]*
        Aeps[Z] + ((320*Nc*W)/9 - (256*Nc*W^2)/(9*Z) - (136*Nc*Z)/9)*A[t]*
        Aeps[Z] + (3*h - 32*W + (3*h*W^2)/Z^2 + (18*h*W)/Z + (96*W^2)/Z - 
         4*Z)*A[W]*Aeps[Z] + ((11*h)/4 + (3*h^2)/(4*(h - 4*Z)) - 7*Z)*A[Z]*
        Aeps[Z] + ((567*h^2)/32 + 9*h*Nc*t - 18*Nc*t^2 + 
         (3*h^3)/(16*(h - 4*W)) - (95*h*W)/4 + 27*W^2 + 
         (3*h^3)/(32*(h - 4*Z)) - (95*h*Z)/8 + (27*Z^2)/2)*Aeps2[h] + 
       (4*h*Nc*t - 44*Nc*t^2 - 8*Nc^2*t^2 - (496*Nc*t*W)/9 + (400*Nc*W^2)/9 + 
         (512*Nc*t*W^2)/(9*Z) + (164*Nc*t*Z)/9 - (320*Nc*W*Z)/9 + 
         (136*Nc*Z^2)/9)*Aeps2[t] + ((29*h^2)/8 - 8*Nc*t^2 + 
         (3*h^3)/(8*(h - 4*W)) - (65*h*W)/2 + 4*Nc*t*W - 254*W^2 + 
         16*nG*W^2 + 16*Nc*nG*W^2 - (3*h*W^2)/Z - (192*W^3)/Z - 3*h*Z + 
         46*W*Z + 4*Z^2)*Aeps2[W] + ((29*h^2)/16 - 3*h*W - (320*Nc*t*W)/9 - 
         136*W^2 + 32*nG*W^2 + (160*Nc*nG*W^2)/9 + (3*h^3)/(16*(h - 4*Z)) - 
         (3*h*W^3)/Z^2 - (18*h*W^2)/Z + (256*Nc*t*W^2)/(9*Z) - (96*W^3)/Z - 
         (29*h*Z)/4 + (82*Nc*t*Z)/9 + 14*W*Z - 48*nG*W*Z - 
         (176*Nc*nG*W*Z)/9 + 20*Z^2 + 24*nG*Z^2 + (88*Nc*nG*Z^2)/9)*
        Aeps2[Z] + 4*h*Nc*t*I2[0, 0, t] + (-28*h*W - 32*Nc*W^2 + 32*nG*W^2 + 
         32*Nc*nG*W^2 + (2*h*W^3)/Z^2 + (22*h*W^2)/Z)*I2[0, 0, W] + 
       (4*h*W - (256*Nc*W^2)/9 + 64*nG*W^2 + (320*Nc*nG*W^2)/9 - 
         (6*h*W^2)/Z + (320*Nc*W*Z)/9 - 96*nG*W*Z - (352*Nc*nG*W*Z)/9 - 
         (136*Nc*Z^2)/9 + 48*nG*Z^2 + (176*Nc*nG*Z^2)/9)*I2[0, 0, Z] + 
       (-2*h^2 - 2*h*W)*I2[0, h, W] + (-h^2 - h*Z)*I2[0, h, Z] + 
       (-8*Nc*t^2 - 24*Nc*t*W + 32*Nc*W^2)*I2[0, t, W] + 
       (-30*h*W - (2*h*W^3)/Z^2 - (30*h*W^2)/Z - 2*h*Z)*I2[0, W, Z] + 
       (9*h^2*I2[h, h, h])/2 + (6*h*Nc*t - 20*Nc*t^2)*I2[h, t, t] + 
       ((5*h^2)/2 + h^3/(2*(h - 4*W)) - 12*h*W + 48*W^2)*I2[h, W, W] + 
       ((5*h^2)/4 + h^3/(4*(h - 4*Z)) - 6*h*Z + 24*Z^2)*I2[h, Z, Z] + 
       ((-320*Nc*t*W)/9 + (256*Nc*W^2)/9 + (256*Nc*t*W^2)/(9*Z) - 
         (44*Nc*t*Z)/9 - (320*Nc*W*Z)/9 + (136*Nc*Z^2)/9)*I2[t, t, Z] + 
       (-248*W^2 - (160*W^3)/Z + 64*W*Z + 2*Z^2)*I2[W, W, Z] - 
       (3*h^2*Ieps[0, 0, h])/2 - 4*h*Nc*t*Ieps[0, 0, t] + 
       (15*h*W + 16*Nc*W^2 - 16*nG*W^2 - 16*Nc*nG*W^2 - (3*h*W^3)/Z^2 - 
         (6*h*W^2)/Z)*Ieps[0, 0, W] + (-6*h*W + (128*Nc*W^2)/9 - 32*nG*W^2 - 
         (160*Nc*nG*W^2)/9 + (9*h*W^2)/Z - (160*Nc*W*Z)/9 + 48*nG*W*Z + 
         (176*Nc*nG*W*Z)/9 + (68*Nc*Z^2)/9 - 24*nG*Z^2 - (88*Nc*nG*Z^2)/9)*
        Ieps[0, 0, Z] + (3*h^2 + 3*h*W)*Ieps[0, h, W] + 
       ((3*h^2)/2 + (3*h*Z)/2)*Ieps[0, h, Z] + 
       (8*Nc*t^2 + 8*Nc*t*W - 16*Nc*W^2)*Ieps[0, t, W] + 
       (9*h*W + (3*h*W^3)/Z^2 + (9*h*W^2)/Z + 3*h*Z)*Ieps[0, W, Z] - 
       (15*h^2*Ieps[h, h, h])/4 + (-6*h*Nc*t + 18*Nc*t^2)*Ieps[h, t, t] + 
       ((-53*h^2)/16 - (3*h^3)/(16*(h - 4*W)) + (47*h*W)/4 - 27*W^2)*
        Ieps[h, W, W] + ((-53*h^2)/32 - (3*h^3)/(32*(h - 4*Z)) + (47*h*Z)/8 - 
         (27*Z^2)/2)*Ieps[h, Z, Z] + ((320*Nc*t*W)/9 - (128*Nc*W^2)/9 - 
         (256*Nc*t*W^2)/(9*Z) - (28*Nc*t*Z)/9 + (160*Nc*W*Z)/9 - 
         (68*Nc*Z^2)/9)*Ieps[t, t, Z] + (136*W^2 + (96*W^3)/Z - 32*W*Z - 
         2*Z^2)*Ieps[W, W, Z])/v^4
 
Deltatilde[3, -3] = (g3^4*(96*CF^2*Nc*t^2 + (88*CF*CG*Nc*t^2)/3 - 
        (64*CF*Nc*nG*t^2*TF)/3))/v^2 + 
     (g3^2*(15*CF*h^2*Nc*t - 72*CF*h*Nc*t^2 - 120*CF*Nc*t^3 - 
        72*CF*Nc^2*t^3 + (176*CF*Nc*t^2*W)/3 + 12*CF*Nc*t*W^2 + 
        (472*CF*Nc*t^2*Z)/3 + 6*CF*Nc*t*Z^2))/v^4 + 
     ((-297*h^4)/4 - (135*h^3*Nc*t)/2 + (285*h^2*Nc*t^2)/2 - 
       18*h^2*Nc^2*t^2 + 36*h*Nc*t^3 + 84*h*Nc^2*t^3 + 36*Nc*t^4 - 
       20*Nc^2*t^4 + 16*Nc^3*t^4 + (405*h^3*W)/2 + (259*h^2*Nc*t*W)/3 - 
       220*h*Nc*t^2*W - (128*Nc*t^3*W)/3 - 40*Nc^2*t^3*W - 662*h^2*W^2 + 
       30*h^2*nG*W^2 + (190*h^2*Nc*nG*W^2)/9 - 90*h*Nc*t*W^2 + 
       (19510*Nc*t^2*W^2)/27 - 8*Nc^2*t^2*W^2 - (560*Nc*nG*t^2*W^2)/9 - 
       (9616*Nc^2*nG*t^2*W^2)/243 + 786*h*W^3 - 24*h*nG*W^3 - 
       24*h*Nc*nG*W^3 - 84*Nc*t*W^3 + (16*Nc*nG*t*W^3)/3 + 
       (16*Nc^2*nG*t*W^3)/3 - (17420*W^4)/3 + (2296*nG*W^4)/3 + 
       (16888*Nc*nG*W^4)/27 - (352*nG^2*W^4)/9 - (4288*Nc*nG^2*W^4)/81 - 
       (14176*Nc^2*nG^2*W^4)/729 + (405*h^3*Z)/4 + (319*h^2*Nc*t*Z)/6 - 
       158*h*Nc*t^2*Z - (304*Nc*t^3*Z)/3 - 68*Nc^2*t^3*Z - 122*h^2*W*Z - 
       30*h^2*nG*W*Z - (110*h^2*Nc*nG*W*Z)/9 + (2128*Nc*t^2*W*Z)/27 + 
       (688*Nc*nG*t^2*W*Z)/9 + (7568*Nc^2*nG*t^2*W*Z)/243 + 387*h*W^2*Z - 
       48*h*nG*W^2*Z - (80*h*Nc*nG*W^2*Z)/3 - (98*Nc*t*W^2*Z)/3 + 
       (32*Nc*nG*t*W^2*Z)/3 + (160*Nc^2*nG*t*W^2*Z)/27 - (4252*W^3*Z)/3 - 
       (3008*nG*W^3*Z)/9 - (4288*Nc*nG*W^3*Z)/81 + (1024*nG^2*W^3*Z)/9 + 
       (8192*Nc*nG^2*W^3*Z)/81 + (5120*Nc^2*nG^2*W^3*Z)/243 - 
       (557*h^2*Z^2)/4 + 15*h^2*nG*Z^2 + (55*h^2*Nc*nG*Z^2)/9 - 
       45*h*Nc*t*Z^2 + (4201*Nc*t^2*Z^2)/27 - 4*Nc^2*t^2*Z^2 - 
       (344*Nc*nG*t^2*Z^2)/9 - (3784*Nc^2*nG*t^2*Z^2)/243 + 147*h*W*Z^2 + 
       72*h*nG*W*Z^2 + (88*h*Nc*nG*W*Z^2)/3 + (38*Nc*t*W*Z^2)/3 - 
       16*Nc*nG*t*W*Z^2 - (176*Nc^2*nG*t*W*Z^2)/27 - (1549*W^2*Z^2)/9 + 
       (1976*nG*W^2*Z^2)/9 + (7256*Nc*nG*W^2*Z^2)/81 - (608*nG^2*W^2*Z^2)/3 - 
       (13888*Nc*nG^2*W^2*Z^2)/81 - (8800*Nc^2*nG^2*W^2*Z^2)/243 + 
       (123*h*Z^3)/2 - 36*h*nG*Z^3 - (44*h*Nc*nG*Z^3)/3 + 13*Nc*t*Z^3 + 
       8*Nc*nG*t*Z^3 + (88*Nc^2*nG*t*Z^3)/27 - (140*W*Z^3)/9 + 
       (124*nG*W*Z^3)/3 + (1364*Nc*nG*W*Z^3)/81 + 160*nG^2*W*Z^3 + 
       (3520*Nc*nG^2*W*Z^3)/27 + (19360*Nc^2*nG^2*W*Z^3)/729 - (257*Z^4)/6 - 
       22*nG*Z^4 - (242*Nc*nG*Z^4)/27 - 48*nG^2*Z^4 - (352*Nc*nG^2*Z^4)/9 - 
       (1936*Nc^2*nG^2*Z^4)/243)/v^6
 
Deltatilde[3, -2] = (g3^4*(-40*CF^2*Nc*t^2 - 96*CF*CG*Nc*t^2 + 
        (128*CF*Nc*nG*t^2*TF)/3))/v^2 + 
     (g3^2*((-47*CF*h^2*Nc*t)/2 + 64*CF*h*Nc*t^2 + 200*CF*Nc*t^3 + 
        36*CF*Nc^2*t^3 + (1984*Nc*t^2*W)/27 - (176*CF*Nc*t^2*W)/9 - 
        (322*CF*Nc*t*W^2)/3 - 16*CF*Nc*nG*W^3 + (608*Nc*t^2*Z)/27 - 
        (472*CF*Nc*t^2*Z)/9 + (320*CF*Nc*t*W*Z)/3 - (160*CF*Nc*nG*W^2*Z)/9 - 
        (97*CF*Nc*t*Z^2)/3 + (176*CF*Nc*nG*W*Z^2)/9 - (88*CF*Nc*nG*Z^3)/9 - 
        9*CF*h*Nc*t*A[h] + 24*CF*Nc^2*t^2*A[t] - 36*CF*Nc*t*W*A[W] - 
        18*CF*Nc*t*Z*A[Z]))/v^4 + ((861*h^4)/8 + (167*h^3*Nc*t)/2 - 
       (329*h^2*Nc*t^2)/4 + 12*h^2*Nc^2*t^2 - 160*h*Nc*t^3 - 
       (112*h*Nc^2*t^3)/3 - 44*Nc*t^4 - (254*Nc^2*t^4)/3 - (471*h^3*W)/2 - 
       (1135*h^2*Nc*t*W)/18 + (680*h*Nc*t^2*W)/9 + (2024*Nc*t^3*W)/9 - 
       (292*Nc^2*t^3*W)/27 + (2479*h^2*W^2)/6 - 43*h^2*nG*W^2 - 
       (817*h^2*Nc*nG*W^2)/27 + 301*h*Nc*t*W^2 - (2077*Nc*t^2*W^2)/81 + 
       (704*Nc^2*t^2*W^2)/9 + (26840*Nc*nG*t^2*W^2)/243 - 
       (5432*Nc^2*nG*t^2*W^2)/729 - 2349*h*W^3 + 52*h*nG*W^3 + 
       (404*h*Nc*nG*W^3)/9 - (24082*Nc*t*W^3)/27 - (416*Nc*nG*t*W^3)/9 - 
       (992*Nc^2*nG*t*W^3)/243 + (162134*W^4)/9 - (13916*nG*W^4)/9 - 
       (38068*Nc*nG*W^4)/27 + (1408*nG^2*W^4)/27 + (17152*Nc*nG^2*W^4)/243 + 
       (56704*Nc^2*nG^2*W^4)/2187 - (471*h^3*Z)/4 - (1699*h^2*Nc*t*Z)/36 + 
       (724*h*Nc*t^2*Z)/9 + (2836*Nc*t^3*Z)/9 + (22*Nc^2*t^3*Z)/27 + 
       (542*h^2*W*Z)/3 + 43*h^2*nG*W*Z + (473*h^2*Nc*nG*W*Z)/27 - 
       302*h*Nc*t*W*Z - (11560*Nc*t^2*W*Z)/81 - (640*Nc^2*t^2*W*Z)/9 - 
       (36184*Nc*nG*t^2*W*Z)/243 + (1144*Nc^2*nG*t^2*W*Z)/729 - 
       (735*h*W^2*Z)/2 + 68*h*nG*W^2*Z + (388*h*Nc*nG*W^2*Z)/9 + 
       (2417*Nc*t*W^2*Z)/9 + (1600*Nc*nG*t*W^2*Z)/9 + (5440*Nc^2*nG*t*W^2*Z)/
        81 + (9100*W^3*Z)/3 + (6980*nG*W^3*Z)/27 - (18908*Nc*nG*W^3*Z)/243 - 
       (4096*nG^2*W^3*Z)/27 - (32768*Nc*nG^2*W^3*Z)/243 - 
       (20480*Nc^2*nG^2*W^3*Z)/729 - (701*h^2*Z^2)/24 - (43*h^2*nG*Z^2)/2 - 
       (473*h^2*Nc*nG*Z^2)/54 + (191*h*Nc*t*Z^2)/2 + (1921*Nc*t^2*Z^2)/162 + 
       (224*Nc^2*t^2*Z^2)/9 + (18092*Nc*nG*t^2*Z^2)/243 - 
       (572*Nc^2*nG*t^2*Z^2)/729 + (113*h*W*Z^2)/2 - 120*h*nG*W*Z^2 - 
       (440*h*Nc*nG*W*Z^2)/9 + (425*Nc*t*W*Z^2)/9 - 160*Nc*nG*t*W*Z^2 - 
       (1760*Nc^2*nG*t*W*Z^2)/27 - (34423*W^2*Z^2)/54 - 
       (9644*nG*W^2*Z^2)/27 - (23228*Nc*nG*W^2*Z^2)/243 + 
       (2432*nG^2*W^2*Z^2)/9 + (55552*Nc*nG^2*W^2*Z^2)/243 + 
       (35200*Nc^2*nG^2*W^2*Z^2)/729 + (347*h*Z^3)/4 + 66*h*nG*Z^3 + 
       (242*h*Nc*nG*Z^3)/9 - (1153*Nc*t*Z^3)/54 + (400*Nc*nG*t*Z^3)/9 + 
       (4400*Nc^2*nG*t*Z^3)/243 - (46*W*Z^3)/27 + (614*nG*W*Z^3)/9 - 
       (3038*Nc*nG*W*Z^3)/243 - (640*nG^2*W*Z^3)/3 - (14080*Nc*nG^2*W*Z^3)/
        81 - (77440*Nc^2*nG^2*W*Z^3)/2187 - (1007*Z^4)/36 - (17*nG*Z^4)/3 + 
       (1093*Nc*nG*Z^4)/81 + 64*nG^2*Z^4 + (1408*Nc*nG^2*Z^4)/27 + 
       (7744*Nc^2*nG^2*Z^4)/729 + ((81*h^3)/4 + 18*h^2*Nc*t - 
         (27*h*Nc*t^2)/2 + 6*h*Nc^2*t^2 - 54*h^2*W - 23*h*Nc*t*W + 
         246*h*W^2 - 18*h*nG*W^2 - (38*h*Nc*nG*W^2)/3 - 27*h^2*Z - 
         (35*h*Nc*t*Z)/2 + 30*h*W*Z + 18*h*nG*W*Z + (22*h*Nc*nG*W*Z)/3 + 
         (75*h*Z^2)/4 - 9*h*nG*Z^2 - (11*h*Nc*nG*Z^2)/3)*A[h] + 
       (-54*h^2*Nc*t - 48*h*Nc^2*t^2 + 36*Nc^2*t^3 - 16*Nc^3*t^3 + 
         144*h*Nc*t*W + (184*Nc^2*t^2*W)/3 - 656*Nc*t*W^2 + 48*Nc*nG*t*W^2 + 
         (304*Nc^2*nG*t*W^2)/9 + 72*h*Nc*t*Z + (140*Nc^2*t^2*Z)/3 - 
         80*Nc*t*W*Z - 48*Nc*nG*t*W*Z - (176*Nc^2*nG*t*W*Z)/9 - 50*Nc*t*Z^2 + 
         24*Nc*nG*t*Z^2 + (88*Nc^2*nG*t*Z^2)/9)*A[t] + 
       (81*h^2*W + 72*h*Nc*t*W - 54*Nc*t^2*W + 24*Nc^2*t^2*W - 216*h*W^2 - 
         92*Nc*t*W^2 + 984*W^3 - 72*nG*W^3 - (152*Nc*nG*W^3)/3 - 108*h*W*Z - 
         70*Nc*t*W*Z + 120*W^2*Z + 72*nG*W^2*Z + (88*Nc*nG*W^2*Z)/3 + 
         75*W*Z^2 - 36*nG*W*Z^2 - (44*Nc*nG*W*Z^2)/3)*A[W] + 
       ((81*h^2*Z)/2 + 36*h*Nc*t*Z - 27*Nc*t^2*Z + 12*Nc^2*t^2*Z - 
         108*h*W*Z - 46*Nc*t*W*Z + 492*W^2*Z - 36*nG*W^2*Z - 
         (76*Nc*nG*W^2*Z)/3 - 54*h*Z^2 - 35*Nc*t*Z^2 + 60*W*Z^2 + 
         36*nG*W*Z^2 + (44*Nc*nG*W*Z^2)/3 + (75*Z^3)/2 - 18*nG*Z^3 - 
         (22*Nc*nG*Z^3)/3)*A[Z])/v^6
 
Deltatilde[3, -1] = (g3^4*((-262*CF^2*Nc*t^2)/3 + (218*CF*CG*Nc*t^2)/3 - 
        64*CF*Nc*t^2*TF - (80*CF*Nc*nG*t^2*TF)/3 + 64*CF^2*Nc*t^2*zeta3 - 
        32*CF*CG*Nc*t^2*zeta3))/v^2 + 
     (g3^2*((51*CF*h^2*Nc*t)/2 - (116*CF*h*Nc*t^2)/3 + (76*CF*Nc*t^3)/3 + 
        48*CF*Nc^2*t^3 - (1468*CF*Nc*t^2*W)/27 - (866*CF*Nc*t*W^2)/9 + 
        68*CF*Nc*nG*W^3 - (3806*CF*Nc*t^2*Z)/27 - (320*CF*Nc*t*W*Z)/9 + 
        (680*CF*Nc*nG*W^2*Z)/9 - (497*CF*Nc*t*Z^2)/9 - (748*CF*Nc*nG*W*Z^2)/
         9 + (374*CF*Nc*nG*Z^3)/9 - 24*CF*h^2*Nc*t*zeta3 + 
        144*CF*h*Nc*t^2*zeta3 - 160*CF*Nc*t^3*zeta3 - (512*CF*Nc*t^2*W*zeta3)/
         9 + 96*CF*Nc*t*W^2*zeta3 - 64*CF*Nc*nG*W^3*zeta3 + 
        (224*CF*Nc*t^2*Z*zeta3)/9 - (640*CF*Nc*nG*W^2*Z*zeta3)/9 + 
        48*CF*Nc*t*Z^2*zeta3 + (704*CF*Nc*nG*W*Z^2*zeta3)/9 - 
        (352*CF*Nc*nG*Z^3*zeta3)/9 + (15*CF*h*Nc*t*A[h])/2 + 
        (24*CF*h*Nc*t - 4*CF*Nc^2*t^2 - 48*CF*Nc*t*W - 24*CF*Nc*t*Z)*A[t] + 
        (72*CF*h*Nc + 48*CF*Nc^2*t - 144*CF*Nc*W - 72*CF*Nc*Z)*A[t]^2 + 
        54*CF*Nc*t*W*A[W] + 27*CF*Nc*t*Z*A[Z] - 9*CF*h*Nc*t*Aeps[h] + 
        24*CF*Nc^2*t^2*Aeps[t] - 36*CF*Nc*t*W*Aeps[W] - 
        18*CF*Nc*t*Z*Aeps[Z]))/v^4 + ((-19427*h^4)/256 - (1445*h^3*Nc*t)/32 - 
       (347*h^2*Nc*t^2)/4 + 332*h*Nc*t^3 - (176*h*Nc^2*t^3)/3 - 
       (104*Nc*t^4)/3 + 178*Nc^2*t^4 + (10417*h^3*W)/96 + (15*h^2*Nc*t*W)/4 + 
       (11960*h*Nc*t^2*W)/27 - (10654*Nc*t^3*W)/27 + (1232*Nc^2*t^3*W)/9 + 
       (553*h^2*W^2)/4 + 43*h^2*nG*W^2 + (817*h^2*Nc*nG*W^2)/27 - 
       (5329*h*Nc*t*W^2)/27 - (289105*Nc*t^2*W^2)/243 - 
       (13168*Nc^2*t^2*W^2)/81 + (248*Nc*nG*t^2*W^2)/9 + 
       (5224*Nc^2*nG*t^2*W^2)/243 + (3706*h*W^3)/3 - 92*h*nG*W^3 - 
       (764*h*Nc*nG*W^3)/9 + (187934*Nc*t*W^3)/81 - (16*Nc*nG*t*W^3)/9 - 
       (10672*Nc^2*nG*t*W^3)/243 - (839108*W^4)/27 + (54140*nG*W^4)/27 + 
       (371164*Nc*nG*W^4)/243 + (1760*nG^2*W^4)/81 + (21440*Nc*nG^2*W^4)/
        729 + (70880*Nc^2*nG^2*W^4)/6561 - (9*h^4*(3*h + 4*Nc*t - 6*Z))/
        (64*(h - 4*W)) - (9*h^4*(9*h + 8*Nc*t - 24*W))/(256*(h - 4*Z)) - 
       (512*h*Nc*t^2*W^2)/(3*Z) - (1024*Nc^2*t^3*W^2)/(9*Z) + (9*h^2*W^3)/Z + 
       (6*h*Nc*t*W^3)/Z + (1024*Nc*t^2*W^3)/(3*Z) + (558*h*W^4)/Z + 
       (384*Nc*t*W^4)/Z - (1152*W^5)/Z + (10417*h^3*Z)/192 + 
       (151*h^2*Nc*t*Z)/8 + (1396*h*Nc*t^2*Z)/27 - (5411*Nc*t^3*Z)/27 + 
       (80*Nc^2*t^3*Z)/9 - (435*h^2*W*Z)/4 - 43*h^2*nG*W*Z - 
       (473*h^2*Nc*nG*W*Z)/27 + (12308*h*Nc*t*W*Z)/27 + 
       (16808*Nc*t^2*W*Z)/243 + (15680*Nc^2*t^2*W*Z)/81 - 
       (184*Nc*nG*t^2*W*Z)/9 - (2024*Nc^2*nG*t^2*W*Z)/243 + (365*h*W^2*Z)/2 - 
       148*h*nG*W^2*Z - (788*h*Nc*nG*W^2*Z)/9 - (5443*Nc*t*W^2*Z)/27 - 
       (2464*Nc*nG*t*W^2*Z)/9 - (9760*Nc^2*nG*t*W^2*Z)/81 - (8338*W^3*Z)/3 - 
       (124664*nG*W^3*Z)/81 + (141416*Nc*nG*W^3*Z)/729 - 
       (5120*nG^2*W^3*Z)/81 - (40960*Nc*nG^2*W^3*Z)/729 - 
       (25600*Nc^2*nG^2*W^3*Z)/2187 + (3127*h^2*Z^2)/16 + (43*h^2*nG*Z^2)/2 + 
       (473*h^2*Nc*nG*Z^2)/54 - (2267*h*Nc*t*Z^2)/54 - 
       (67199*Nc*t^2*Z^2)/486 - (5752*Nc^2*t^2*Z^2)/81 + 
       (92*Nc*nG*t^2*Z^2)/9 + (1012*Nc^2*nG*t^2*Z^2)/243 - (1991*h*W*Z^2)/6 + 
       240*h*nG*W*Z^2 + (880*h*Nc*nG*W*Z^2)/9 + (1967*Nc*t*W*Z^2)/9 + 
       304*Nc*nG*t*W*Z^2 + (3344*Nc^2*nG*t*W*Z^2)/27 + (124045*W^2*Z^2)/162 + 
       (237344*nG*W^2*Z^2)/81 + (292256*Nc*nG*W^2*Z^2)/729 + 
       (3040*nG^2*W^2*Z^2)/27 + (69440*Nc*nG^2*W^2*Z^2)/729 + 
       (44000*Nc^2*nG^2*W^2*Z^2)/2187 - (1097*h*Z^3)/4 - 126*h*nG*Z^3 - 
       (154*h*Nc*nG*Z^3)/3 - (39145*Nc*t*Z^3)/162 - (1048*Nc*nG*t*Z^3)/9 - 
       (11528*Nc^2*nG*t*Z^3)/243 + (24202*W*Z^3)/81 - (61634*nG*W*Z^3)/27 - 
       (307366*Nc*nG*W*Z^3)/729 - (800*nG^2*W*Z^3)/9 - 
       (17600*Nc*nG^2*W*Z^3)/243 - (96800*Nc^2*nG^2*W*Z^3)/6561 + 
       (17231*Z^4)/108 + (6617*nG*Z^4)/9 + (35987*Nc*nG*Z^4)/243 + 
       (80*nG^2*Z^4)/3 + (1760*Nc*nG^2*Z^4)/81 + (9680*Nc^2*nG^2*Z^4)/2187 - 
       42*h^4*zeta3 - 60*h^2*Nc*t^2*zeta3 + 112*h*Nc*t^3*zeta3 + 
       64*Nc*t^4*zeta3 - 20*h^3*W*zeta3 + (80*h^2*Nc*t*W*zeta3)/3 - 
       (736*h*Nc*t^2*W*zeta3)/3 + (1408*Nc*t^3*W*zeta3)/9 + 
       276*h^2*W^2*zeta3 + (3760*h*Nc*t*W^2*zeta3)/9 - 
       (35840*Nc*t^2*W^2*zeta3)/81 - 2812*h*W^3*zeta3 - 
       (8576*Nc*t*W^3*zeta3)/9 - 256*W^4*zeta3 + 384*nG*W^4*zeta3 + 
       (68480*Nc*nG*W^4*zeta3)/81 - 10*h^3*Z*zeta3 - (8*h^2*Nc*t*Z*zeta3)/3 - 
       (128*h*Nc*t^2*Z*zeta3)/3 - (544*Nc*t^3*Z*zeta3)/9 + 96*h^2*W*Z*zeta3 - 
       (3680*h*Nc*t*W*Z*zeta3)/9 + (77152*Nc*t^2*W*Z*zeta3)/81 + 
       168*h*W^2*Z*zeta3 - (224*Nc*t*W^2*Z*zeta3)/3 + 3072*W^3*Z*zeta3 + 
       1984*nG*W^3*Z*zeta3 + (29120*Nc*nG*W^3*Z*zeta3)/81 + 
       78*h^2*Z^2*zeta3 + (1000*h*Nc*t*Z^2*zeta3)/9 - 
       (11828*Nc*t^2*Z^2*zeta3)/81 + 16*h*W*Z^2*zeta3 - 64*Nc*t*W*Z^2*zeta3 - 
       960*W^2*Z^2*zeta3 - 2752*nG*W^2*Z^2*zeta3 - (4544*Nc*nG*W^2*Z^2*zeta3)/
        9 - 48*h*Z^3*zeta3 + (320*Nc*t*Z^3*zeta3)/9 + 64*W*Z^3*zeta3 + 
       1920*nG*W*Z^3*zeta3 + (29824*Nc*nG*W*Z^3*zeta3)/81 - 66*Z^4*zeta3 - 
       576*nG*Z^4*zeta3 - (8768*Nc*nG*Z^4*zeta3)/81 + 
       ((1521*h^3)/128 + (183*h^2*Nc*t)/16 - (195*h*Nc*t^2)/4 + 
         6*h*Nc^2*t^2 - 28*Nc^2*t^3 - (345*h^2*W)/16 - (88*h*Nc*t*W)/3 + 
         84*Nc*t^2*W + (91*h*W^2)/2 + 15*h*nG*W^2 + (95*h*Nc*nG*W^2)/9 + 
         90*Nc*t*W^2 - 270*W^3 + (3*h^3*(3*h + 4*Nc*t - 6*Z))/
          (32*(h - 4*W)) + (3*h^3*(9*h + 8*Nc*t - 24*W))/(128*(h - 4*Z)) - 
         (345*h^2*Z)/32 - (29*h*Nc*t*Z)/3 + 42*Nc*t^2*Z + (37*h*W*Z)/2 - 
         15*h*nG*W*Z - (55*h*Nc*nG*W*Z)/9 - 135*W^2*Z + (395*h*Z^2)/4 + 
         (15*h*nG*Z^2)/2 + (55*h*Nc*nG*Z^2)/18 + 45*Nc*t*Z^2 - 135*W*Z^2 - 
         (135*Z^3)/2)*A[h] + (39*h^2*Nc*t - 48*h*Nc*t^2 + 40*h*Nc^2*t^2 - 
         14*Nc^2*t^3 - 416*h*Nc*t*W + 96*Nc*t^2*W - (1732*Nc^2*t^2*W)/9 + 
         736*Nc*t*W^2 - 40*Nc*nG*t*W^2 - (760*Nc^2*nG*t*W^2)/27 + 
         (512*h*Nc*t*W^2)/(3*Z) + (1024*Nc^2*t^2*W^2)/(9*Z) - 
         (1024*Nc*t*W^3)/(3*Z) - (128*h*Nc*t*Z)/3 + 48*Nc*t^2*Z + 
         (2*Nc^2*t^2*Z)/3 + 288*Nc*t*W*Z + 40*Nc*nG*t*W*Z + 
         (440*Nc^2*nG*t*W*Z)/27 - (245*Nc*t*Z^2)/3 - 20*Nc*nG*t*Z^2 - 
         (220*Nc^2*nG*t*Z^2)/27)*A[t] + (-18*h*Nc*t - 12*Nc^2*t^2 + 
         36*Nc*t*W + 18*Nc*t*Z)*A[h]*A[t] + 
       (3*h^2*Nc + 30*h*Nc*t + 2*h*Nc^2*t + 20*Nc^2*t^2 + (206*h*Nc*W)/3 - 
         60*Nc*t*W + (448*Nc^2*t*W)/9 - 64*Nc*W^2 - (256*h*Nc*W^2)/(3*Z) - 
         (512*Nc^2*t*W^2)/(9*Z) + (512*Nc*W^3)/(3*Z) + (59*h*Nc*Z)/3 - 
         30*Nc*t*Z + (136*Nc^2*t*Z)/9 - 120*Nc*W*Z - (68*Nc*Z^2)/3)*A[t]^2 + 
       ((-9*h^3)/16 - (3*h^2*Nc*t)/4 - (507*h^2*W)/4 - 203*h*Nc*t*W + 
         9*Nc*t^2*W - 72*Nc^2*t^2*W + 1045*h*W^2 + 40*h*nG*W^2 + 
         40*h*Nc*nG*W^2 + (2006*Nc*t*W^2)/3 + (80*Nc*nG*t*W^2)/3 + 
         (80*Nc^2*nG*t*W^2)/3 - 1892*W^3 + 28*nG*W^3 - 4*Nc*nG*W^3 + 
         (3*h^3*(3*h + 4*Nc*t - 6*Z))/(16*(h - 4*W)) - (18*h^2*W^2)/Z - 
         (12*h*Nc*t*W^2)/Z - (540*h*W^3)/Z - (384*Nc*t*W^3)/Z + 
         (1152*W^4)/Z + (9*h^2*Z)/8 + (549*h*W*Z)/2 + 211*Nc*t*W*Z - 
         982*W^2*Z - 148*nG*W^2*Z - 84*Nc*nG*W^2*Z - (99*W*Z^2)/2 + 
         54*nG*W*Z^2 + 22*Nc*nG*W*Z^2)*A[W] + 
       ((-87*h^2)/8 - (13*h*Nc*t)/2 + (93*h*W)/2 + 18*Nc*t*W - 54*W^2 - 
         (3*h^2*(3*h + 4*Nc*t - 6*Z))/(8*(h - 4*W)) + (39*h*Z)/4 - 27*W*Z)*
        A[h]*A[W] + (24*h*Nc*t + 16*Nc^2*t^2 - 48*h*Nc*W - 48*Nc*t*W - 
         32*Nc^2*t*W + 96*Nc*W^2 - 24*Nc*t*Z + 48*Nc*W*Z)*A[t]*A[W] + 
       ((75*h^2)/8 + (11*h*Nc*t)/2 - (483*h*W)/2 - 150*Nc*t*W + 162*W^2 + 
         (3*h^2*(3*h + 4*Nc*t - 6*Z))/(8*(h - 4*W)) + (288*h*W^2)/Z + 
         (192*Nc*t*W^2)/Z - (576*W^3)/Z - (9*h*Z)/4 + 4*Nc*t*Z + 213*W*Z - 
         6*Z^2)*A[W]^2 + ((-27*h^3)/64 - (3*h^2*Nc*t)/8 - (567*h^2*W)/8 + 
         (176*h*Nc*t*W)/3 + (640*Nc^2*t^2*W)/9 - 204*h*W^2 + 80*h*nG*W^2 + 
         (400*h*Nc*nG*W^2)/9 - 360*Nc*t*W^2 + (160*Nc*nG*t*W^2)/3 + 
         (800*Nc^2*nG*t*W^2)/27 + 408*W^3 - 160*nG*W^3 - (800*Nc*nG*W^3)/9 + 
         (3*h^3*(9*h + 8*Nc*t - 24*W))/(64*(h - 4*Z)) - 
         (256*h*Nc*t*W^2)/(3*Z) - (512*Nc^2*t^2*W^2)/(9*Z) + (288*h*W^3)/Z + 
         (1088*Nc*t*W^3)/(3*Z) - (576*W^4)/Z - (591*h^2*Z)/16 - 
         (629*h*Nc*t*Z)/6 + (9*Nc*t^2*Z)/2 - (452*Nc^2*t^2*Z)/9 + 
         (593*h*W*Z)/2 - 120*h*nG*W*Z - (440*h*Nc*nG*W*Z)/9 + 
         (341*Nc*t*W*Z)/3 - 80*Nc*nG*t*W*Z - (880*Nc^2*nG*t*W*Z)/27 - 
         416*W^2*Z + 214*nG*W^2*Z + (274*Nc*nG*W^2*Z)/3 + (469*h*Z^2)/4 + 
         60*h*nG*Z^2 + (220*h*Nc*nG*Z^2)/9 + (263*Nc*t*Z^2)/2 + 
         40*Nc*nG*t*Z^2 + (440*Nc^2*nG*t*Z^2)/27 - 270*W*Z^2 - 54*nG*W*Z^2 - 
         22*Nc*nG*W*Z^2 - (127*Z^3)/4 - 33*nG*Z^3 - (121*Nc*nG*Z^3)/9)*A[Z] + 
       ((-165*h^2)/32 - (13*h*Nc*t)/4 + (39*h*W)/4 - 
         (3*h^2*(9*h + 8*Nc*t - 24*W))/(32*(h - 4*Z)) + (147*h*Z)/8 + 
         9*Nc*t*Z - 27*W*Z - (27*Z^2)/2)*A[h]*A[Z] + 
       ((320*h*Nc*W)/3 + (640*Nc^2*t*W)/9 - 128*Nc*W^2 - 
         (256*h*Nc*W^2)/(3*Z) - (512*Nc^2*t*W^2)/(9*Z) + (512*Nc*W^3)/(3*Z) - 
         (136*h*Nc*Z)/3 - (272*Nc^2*t*Z)/9 - 16*Nc*W*Z + (136*Nc*Z^2)/3)*A[t]*
        A[Z] + (9*h^2 + 6*h*Nc*t - 168*h*W - 64*Nc*t*W - 96*W^2 + 
         (9*h^2*W^2)/Z^2 + (6*h*Nc*t*W^2)/Z^2 - (18*h*W^3)/Z^2 + 
         (54*h^2*W)/Z + (36*h*Nc*t*W)/Z + (171*h*W^2)/Z + (192*Nc*t*W^2)/Z - 
         (576*W^3)/Z - 21*h*Z - 8*Nc*t*Z + 120*W*Z + 12*Z^2)*A[W]*A[Z] + 
       ((141*h^2)/32 + (11*h*Nc*t)/4 - (33*h*W)/4 + 
         (3*h^2*(9*h + 8*Nc*t - 24*W))/(32*(h - 4*Z)) - (117*h*Z)/8 - 
         7*Nc*t*Z + 21*W*Z + (21*Z^2)/2)*A[Z]^2 + 
       ((81*h^3)/4 + 18*h^2*Nc*t - (27*h*Nc*t^2)/2 + 6*h*Nc^2*t^2 - 
         54*h^2*W - 23*h*Nc*t*W + 246*h*W^2 - 18*h*nG*W^2 - 
         (38*h*Nc*nG*W^2)/3 - 27*h^2*Z - (35*h*Nc*t*Z)/2 + 30*h*W*Z + 
         18*h*nG*W*Z + (22*h*Nc*nG*W*Z)/3 + (75*h*Z^2)/4 - 9*h*nG*Z^2 - 
         (11*h*Nc*nG*Z^2)/3)*Aeps[h] + (-54*h^2*Nc*t - 48*h*Nc^2*t^2 + 
         36*Nc^2*t^3 - 16*Nc^3*t^3 + 144*h*Nc*t*W + (184*Nc^2*t^2*W)/3 - 
         656*Nc*t*W^2 + 48*Nc*nG*t*W^2 + (304*Nc^2*nG*t*W^2)/9 + 
         72*h*Nc*t*Z + (140*Nc^2*t^2*Z)/3 - 80*Nc*t*W*Z - 48*Nc*nG*t*W*Z - 
         (176*Nc^2*nG*t*W*Z)/9 - 50*Nc*t*Z^2 + 24*Nc*nG*t*Z^2 + 
         (88*Nc^2*nG*t*Z^2)/9)*Aeps[t] + (81*h^2*W + 72*h*Nc*t*W - 
         54*Nc*t^2*W + 24*Nc^2*t^2*W - 216*h*W^2 - 92*Nc*t*W^2 + 984*W^3 - 
         72*nG*W^3 - (152*Nc*nG*W^3)/3 - 108*h*W*Z - 70*Nc*t*W*Z + 
         120*W^2*Z + 72*nG*W^2*Z + (88*Nc*nG*W^2*Z)/3 + 75*W*Z^2 - 
         36*nG*W*Z^2 - (44*Nc*nG*W*Z^2)/3)*Aeps[W] + 
       ((81*h^2*Z)/2 + 36*h*Nc*t*Z - 27*Nc*t^2*Z + 12*Nc^2*t^2*Z - 
         108*h*W*Z - 46*Nc*t*W*Z + 492*W^2*Z - 36*nG*W^2*Z - 
         (76*Nc*nG*W^2*Z)/3 - 54*h*Z^2 - 35*Nc*t*Z^2 + 60*W*Z^2 + 
         36*nG*W*Z^2 + (44*Nc*nG*W*Z^2)/3 + (75*Z^3)/2 - 18*nG*Z^3 - 
         (22*Nc*nG*Z^3)/3)*Aeps[Z] + ((-9*h^3)/2 - 3*h^2*Nc*t + 9*h^2*W + 
         (9*h^2*Z)/2)*I2[0, 0, h] + (-12*h^2*Nc*t - 8*h*Nc^2*t^2 + 
         24*h*Nc*t*W + 12*h*Nc*t*Z)*I2[0, 0, t] + 
       (45*h^2*W + 30*h*Nc*t*W - 72*h*W^2 + 48*h*Nc*W^2 - 48*h*nG*W^2 - 
         48*h*Nc*nG*W^2 + 32*Nc^2*t*W^2 - 32*Nc*nG*t*W^2 - 32*Nc^2*nG*t*W^2 - 
         96*Nc*W^3 + 96*nG*W^3 + 96*Nc*nG*W^3 - (9*h^2*W^3)/Z^2 - 
         (6*h*Nc*t*W^3)/Z^2 + (18*h*W^4)/Z^2 - (18*h^2*W^2)/Z - 
         (12*h*Nc*t*W^2)/Z + (45*h*W^3)/Z - 45*h*W*Z - 48*Nc*W^2*Z + 
         48*nG*W^2*Z + 48*Nc*nG*W^2*Z)*I2[0, 0, W] + 
       (-18*h^2*W - 12*h*Nc*t*W + 9*h*W^2 + (128*h*Nc*W^2)/3 - 96*h*nG*W^2 - 
         (160*h*Nc*nG*W^2)/3 + (256*Nc^2*t*W^2)/9 - 64*Nc*nG*t*W^2 - 
         (320*Nc^2*nG*t*W^2)/9 - (256*Nc*W^3)/3 + 192*nG*W^3 + 
         (320*Nc*nG*W^3)/3 + (27*h^2*W^2)/Z + (18*h*Nc*t*W^2)/Z - 
         (54*h*W^3)/Z + 18*h*W*Z - (160*h*Nc*W*Z)/3 + 144*h*nG*W*Z + 
         (176*h*Nc*nG*W*Z)/3 - (320*Nc^2*t*W*Z)/9 + 96*Nc*nG*t*W*Z + 
         (352*Nc^2*nG*t*W*Z)/9 + 64*Nc*W^2*Z - 192*nG*W^2*Z - 
         64*Nc*nG*W^2*Z + (68*h*Nc*Z^2)/3 - 72*h*nG*Z^2 - 
         (88*h*Nc*nG*Z^2)/3 + (136*Nc^2*t*Z^2)/9 - 48*Nc*nG*t*Z^2 - 
         (176*Nc^2*nG*t*Z^2)/9 + 8*Nc*W*Z^2 - (68*Nc*Z^3)/3 + 72*nG*Z^3 + 
         (88*Nc*nG*Z^3)/3)*I2[0, 0, Z] + (9*h^3 + 6*h^2*Nc*t - 9*h^2*W + 
         6*h*Nc*t*W - 18*h*W^2 - 9*h^2*Z - 9*h*W*Z)*I2[0, h, W] + 
       ((9*h^3)/2 + 3*h^2*Nc*t - 9*h^2*W + 3*h*Nc*t*Z - 9*h*W*Z - 
         (9*h*Z^2)/2)*I2[0, h, Z] + (24*h*Nc*t^2 + 16*Nc^2*t^3 + 
         24*h*Nc*t*W - 48*Nc*t^2*W + 16*Nc^2*t^2*W - 48*h*Nc*W^2 - 
         48*Nc*t*W^2 - 32*Nc^2*t*W^2 + 96*Nc*W^3 - 24*Nc*t^2*Z - 
         24*Nc*t*W*Z + 48*Nc*W^2*Z)*I2[0, t, W] + 
       (27*h^2*W + 18*h*Nc*t*W - 81*h*W^2 + (9*h^2*W^3)/Z^2 + 
         (6*h*Nc*t*W^3)/Z^2 - (18*h*W^4)/Z^2 + (27*h^2*W^2)/Z + 
         (18*h*Nc*t*W^2)/Z - (63*h*W^3)/Z + 9*h^2*Z + 6*h*Nc*t*Z - 45*h*W*Z - 
         9*h*Z^2)*I2[0, W, Z] + ((-45*h^3)/4 - (15*h^2*Nc*t)/2 + 
         (45*h^2*W)/2 + (45*h^2*Z)/4)*I2[h, h, h] + 
       (-18*h^2*Nc*t + 54*h*Nc*t^2 - 12*h*Nc^2*t^2 + 36*Nc^2*t^3 + 
         36*h*Nc*t*W - 108*Nc*t^2*W + 18*h*Nc*t*Z - 54*Nc*t^2*Z)*
        I2[h, t, t] + ((-327*h^3)/32 - (53*h^2*Nc*t)/8 + (441*h^2*W)/8 + 
         (47*h*Nc*t*W)/2 - (303*h*W^2)/2 - 54*Nc*t*W^2 + 162*W^3 - 
         (3*h^3*(3*h + 4*Nc*t - 6*Z))/(32*(h - 4*W)) + (159*h^2*Z)/16 - 
         (141*h*W*Z)/4 + 81*W^2*Z)*I2[h, W, W] + 
       ((-645*h^3)/128 - (53*h^2*Nc*t)/16 + (159*h^2*W)/16 - 
         (3*h^3*(9*h + 8*Nc*t - 24*W))/(128*(h - 4*Z)) + (723*h^2*Z)/32 + 
         (47*h*Nc*t*Z)/4 - (141*h*W*Z)/4 - (465*h*Z^2)/8 - 27*Nc*t*Z^2 + 
         81*W*Z^2 + (81*Z^3)/2)*I2[h, Z, Z] + 
       ((320*h*Nc*t*W)/3 + (640*Nc^2*t^2*W)/9 - (128*h*Nc*W^2)/3 - 
         128*Nc*t*W^2 - (256*Nc^2*t*W^2)/9 + (256*Nc*W^3)/3 - 
         (256*h*Nc*t*W^2)/(3*Z) - (512*Nc^2*t^2*W^2)/(9*Z) + 
         (512*Nc*t*W^3)/(3*Z) - (28*h*Nc*t*Z)/3 - (56*Nc^2*t^2*Z)/9 + 
         (160*h*Nc*W*Z)/3 - 88*Nc*t*W*Z + (320*Nc^2*t*W*Z)/9 - 64*Nc*W^2*Z - 
         (68*h*Nc*Z^2)/3 + (28*Nc*t*Z^2)/3 - (136*Nc^2*t*Z^2)/9 - 
         8*Nc*W*Z^2 + (68*Nc*Z^3)/3)*I2[t, t, Z] + 
       (408*h*W^2 + 272*Nc*t*W^2 - 1104*W^3 + (288*h*W^3)/Z + 
         (192*Nc*t*W^3)/Z - (576*W^4)/Z - 96*h*W*Z - 64*Nc*t*W*Z - 
         216*W^2*Z - 6*h*Z^2 - 4*Nc*t*Z^2 + 108*W*Z^2 + 6*Z^3)*I2[W, W, Z])/
      v^6
 
Deltatilde[3, 0] = Delta3 + 
     (g3^2*(96*CF*h*Nc*t^2 + 64*CF*Nc^2*t^3 - 192*CF*Nc*t^2*W - 
        96*CF*Nc*t^2*Z + (-144*CF*h*Nc*t - 96*CF*Nc^2*t^2 + 288*CF*Nc*t*W + 
          144*CF*Nc*t*Z)*A[t] + (-48*CF*h*Nc - 32*CF*Nc^2*t + 96*CF*Nc*W + 
          48*CF*Nc*Z)*A[t]^2 - 20*CF*Nc*t*W*A[W] - 10*CF*Nc*t*Z*A[Z] + 
        (15*CF*h*Nc*t*Aeps[h])/2 + (24*CF*h*Nc*t - 4*CF*Nc^2*t^2 - 
          48*CF*Nc*t*W - 24*CF*Nc*t*Z)*Aeps[t] + 
        (144*CF*h*Nc + 96*CF*Nc^2*t - 288*CF*Nc*W - 144*CF*Nc*Z)*A[t]*
         Aeps[t] + 54*CF*Nc*t*W*Aeps[W] + 27*CF*Nc*t*Z*Aeps[Z] - 
        9*CF*h*Nc*t*Aeps2[h] + 24*CF*Nc^2*t^2*Aeps2[t] - 
        36*CF*Nc*t*W*Aeps2[W] - 18*CF*Nc*t*Z*Aeps2[Z]))/v^4 + 
     ((-63*h^4)/128 - (9*h^3*Nc*t)/16 + 12*h^2*Nc*t^2 + 8*h*Nc^2*t^3 - 
       (9*h^3*W)/16 - (3*h^2*Nc*t*W)/2 + (368*h*Nc*t^2*W)/3 + 
       (880*Nc^2*t^3*W)/9 - (69*h^2*W^2)/2 + (50*h*Nc*t*W^2)/3 - 
       (368*Nc*t^2*W^2)/3 + (256*Nc^2*t^2*W^2)/9 - 960*h*W^3 + 24*h*nG*W^3 + 
       24*h*Nc*nG*W^3 - (2344*Nc*t*W^3)/3 + 16*Nc*nG*t*W^3 + 
       16*Nc^2*nG*t*W^3 + 1896*W^4 - 48*nG*W^4 - 48*Nc*nG*W^4 + 
       (3*h^4*(3*h + 4*Nc*t - 6*Z))/(32*(h - 4*W)) + 
       (3*h^4*(9*h + 8*Nc*t - 24*W))/(128*(h - 4*Z)) - 
       (512*h*Nc*t^2*W^2)/(3*Z) - (1024*Nc^2*t^3*W^2)/(9*Z) - (6*h^2*W^3)/Z - 
       (4*h*Nc*t*W^3)/Z + (1024*Nc*t^2*W^3)/(3*Z) + (204*h*W^4)/Z + 
       (128*Nc*t*W^4)/Z - (384*W^5)/Z - (9*h^3*Z)/32 - (3*h^2*Nc*t*Z)/4 - 
       36*h*Nc*t^2*Z - 16*Nc^2*t^3*Z - (39*h^2*W*Z)/2 - (208*h*Nc*t*W*Z)/3 - 
       (296*Nc*t^2*W*Z)/3 - (320*Nc^2*t^2*W*Z)/9 + 15*h*W^2*Z + 
       48*h*nG*W^2*Z + (80*h*Nc*nG*W^2*Z)/3 + 16*Nc*t*W^2*Z + 
       32*Nc*nG*t*W^2*Z + (160*Nc^2*nG*t*W^2*Z)/9 + 1188*W^3*Z - 
       120*nG*W^3*Z - (232*Nc*nG*W^3*Z)/3 + (117*h^2*Z^2)/8 + 
       (59*h*Nc*t*Z^2)/3 + 24*Nc*t^2*Z^2 + (64*Nc^2*t^2*Z^2)/9 + 45*h*W*Z^2 - 
       72*h*nG*W*Z^2 - (88*h*Nc*nG*W*Z^2)/3 + 64*Nc*t*W*Z^2 - 
       48*Nc*nG*t*W*Z^2 - (176*Nc^2*nG*t*W*Z^2)/9 - 24*W^2*Z^2 + 
       96*nG*W^2*Z^2 + 32*Nc*nG*W^2*Z^2 + (33*h*Z^3)/2 + 36*h*nG*Z^3 + 
       (44*h*Nc*nG*Z^3)/3 + (28*Nc*t*Z^3)/3 + 24*Nc*nG*t*Z^3 + 
       (88*Nc^2*nG*t*Z^3)/9 - 108*W*Z^3 - 30*Z^4 - 36*nG*Z^4 - 
       (44*Nc*nG*Z^4)/3 + ((21*h^3)/64 + (3*h^2*Nc*t)/8 + (3*h^2*W)/8 + 
         h*Nc*t*W - 81*h*W^2 - 52*Nc*t*W^2 + 156*W^3 - 
         (h^3*(3*h + 4*Nc*t - 6*Z))/(16*(h - 4*W)) - 
         (h^3*(9*h + 8*Nc*t - 24*W))/(64*(h - 4*Z)) + (3*h^2*Z)/16 + 
         (h*Nc*t*Z)/2 - 3*h*W*Z + 78*W^2*Z - (159*h*Z^2)/4 - 26*Nc*t*Z^2 + 
         78*W*Z^2 + 39*Z^3)*A[h] + (-12*h^2*Nc*t - 8*h*Nc^2*t^2 - 
         (232*h*Nc*t*W)/3 - (608*Nc^2*t^2*W)/9 + 32*Nc*t*W^2 + 
         (512*h*Nc*t*W^2)/(3*Z) + (1024*Nc^2*t^2*W^2)/(9*Z) - 
         (1024*Nc*t*W^3)/(3*Z) + (44*h*Nc*t*Z)/3 + (16*Nc^2*t^2*Z)/9 + 
         96*Nc*t*W*Z - (8*Nc*t*Z^2)/3)*A[t] + 
       (18*h*Nc*t + 12*Nc^2*t^2 - 36*Nc*t*W - 18*Nc*t*Z)*A[h]*A[t] + 
       (3*h^2*Nc - 30*h*Nc*t + 2*h*Nc^2*t - 20*Nc^2*t^2 + (46*h*Nc*W)/3 + 
         60*Nc*t*W + (128*Nc^2*t*W)/9 - (128*Nc*W^2)/3 - (145*h*Nc*Z)/3 + 
         30*Nc*t*Z - (272*Nc^2*t*Z)/9 + (208*Nc*W*Z)/3 + (136*Nc*Z^2)/3)*
        A[t]^2 + ((3*h^3)/8 + (h^2*Nc*t)/2 + (81*h^2*W)/2 + 114*h*Nc*t*W + 
         18*Nc*t^2*W + 48*Nc^2*t^2*W - 542*h*W^2 - 32*h*nG*W^2 - 
         32*h*Nc*nG*W^2 - (3676*Nc*t*W^2)/9 - (64*Nc*nG*t*W^2)/3 - 
         (64*Nc^2*nG*t*W^2)/3 + (3944*W^3)/3 + 24*nG*W^3 + 
         (968*Nc*nG*W^3)/27 - (h^3*(3*h + 4*Nc*t - 6*Z))/(8*(h - 4*W)) + 
         (12*h^2*W^2)/Z + (8*h*Nc*t*W^2)/Z - (216*h*W^3)/Z - 
         (128*Nc*t*W^3)/Z + (384*W^4)/Z - (3*h^2*Z)/4 - 135*h*W*Z - 
         (1178*Nc*t*W*Z)/9 + (1724*W^2*Z)/3 + 72*nG*W^2*Z + 
         (1304*Nc*nG*W^2*Z)/27 + (23*W*Z^2)/3 - 20*nG*W*Z^2 - 
         (220*Nc*nG*W*Z^2)/27)*A[W] + ((81*h^2)/8 + (11*h*Nc*t)/2 - 
         (123*h*W)/2 - 30*Nc*t*W + 90*W^2 + (5*h^2*(3*h + 4*Nc*t - 6*Z))/
          (8*(h - 4*W)) - (33*h*Z)/4 + 45*W*Z)*A[h]*A[W] + 
       (-24*h*Nc*t - 16*Nc^2*t^2 + 96*h*Nc*W + 48*Nc*t*W + 64*Nc^2*t*W - 
         192*Nc*W^2 + 24*Nc*t*Z - 96*Nc*W*Z)*A[t]*A[W] + 
       ((-57*h^2)/8 - (7*h*Nc*t)/2 - (93*h*W)/2 - 38*Nc*t*W + 306*W^2 - 
         (5*h^2*(3*h + 4*Nc*t - 6*Z))/(8*(h - 4*W)) - (192*h*W^2)/Z - 
         (128*Nc*t*W^2)/Z + (384*W^3)/Z - (3*h*Z)/4 - 4*Nc*t*Z + 69*W*Z + 
         6*Z^2)*A[W]^2 + ((9*h^3)/32 + (h^2*Nc*t)/4 + (189*h^2*W)/4 - 
         (224*h*Nc*t*W)/3 - (640*Nc^2*t^2*W)/9 + 168*h*W^2 - 64*h*nG*W^2 - 
         (320*h*Nc*nG*W^2)/9 + 304*Nc*t*W^2 - (128*Nc*nG*t*W^2)/3 - 
         (640*Nc^2*nG*t*W^2)/27 - 48*W^3 + 128*nG*W^3 + (640*Nc*nG*W^3)/9 - 
         (h^3*(9*h + 8*Nc*t - 24*W))/(32*(h - 4*Z)) + (256*h*Nc*t*W^2)/
          (3*Z) + (512*Nc^2*t^2*W^2)/(9*Z) - (480*h*W^3)/Z - 
         (1472*Nc*t*W^3)/(3*Z) + (960*W^4)/Z + (21*h^2*Z)/8 + 
         (199*h*Nc*t*Z)/3 + 9*Nc*t^2*Z + (344*Nc^2*t^2*Z)/9 - 155*h*W*Z + 
         96*h*nG*W*Z + (352*h*Nc*nG*W*Z)/9 - (530*Nc*t*W*Z)/9 + 
         64*Nc*nG*t*W*Z + (704*Nc^2*nG*t*W*Z)/27 + (160*W^2*Z)/3 - 
         148*nG*W^2*Z - (1532*Nc*nG*W^2*Z)/27 - (103*h*Z^2)/2 - 48*h*nG*Z^2 - 
         (176*h*Nc*nG*Z^2)/9 - (793*Nc*t*Z^2)/9 - 32*Nc*nG*t*Z^2 - 
         (352*Nc^2*nG*t*Z^2)/27 + (508*W*Z^2)/3 + 20*nG*W*Z^2 + 
         (220*Nc*nG*W*Z^2)/27 + (35*Z^3)/6 + 38*nG*Z^3 + (418*Nc*nG*Z^3)/27)*
        A[Z] + ((147*h^2)/32 + (11*h*Nc*t)/4 - (33*h*W)/4 + 
         (5*h^2*(9*h + 8*Nc*t - 24*W))/(32*(h - 4*Z)) - (213*h*Z)/8 - 
         15*Nc*t*Z + 45*W*Z + (45*Z^2)/2)*A[h]*A[Z] + 
       ((-640*h*Nc*W)/3 - (1280*Nc^2*t*W)/9 + 256*Nc*W^2 + 
         (512*h*Nc*W^2)/(3*Z) + (1024*Nc^2*t*W^2)/(9*Z) - 
         (1024*Nc*W^3)/(3*Z) + (272*h*Nc*Z)/3 + (544*Nc^2*t*Z)/9 + 
         32*Nc*W*Z - (272*Nc*Z^2)/3)*A[t]*A[Z] + 
       (-6*h^2 - 4*h*Nc*t + 312*h*W + 128*Nc*t*W + 384*W^2 - 
         (6*h^2*W^2)/Z^2 - (4*h*Nc*t*W^2)/Z^2 + (12*h*W^3)/Z^2 - 
         (108*h^2*W)/Z - (72*h*Nc*t*W)/Z - (546*h*W^2)/Z - (512*Nc*t*W^2)/Z + 
         (1536*W^3)/Z + 18*h*Z + 8*Nc*t*Z - 216*W*Z - 12*Z^2)*A[W]*A[Z] + 
       ((-99*h^2)/32 - (7*h*Nc*t)/4 + (21*h*W)/4 - 
         (5*h^2*(9*h + 8*Nc*t - 24*W))/(32*(h - 4*Z)) + (129*h*Z)/8 + 
         9*Nc*t*Z - 27*W*Z - (27*Z^2)/2)*A[Z]^2 + 
       ((1521*h^3)/128 + (183*h^2*Nc*t)/16 - (195*h*Nc*t^2)/4 + 
         6*h*Nc^2*t^2 - 28*Nc^2*t^3 - (345*h^2*W)/16 - (88*h*Nc*t*W)/3 + 
         84*Nc*t^2*W + (91*h*W^2)/2 + 15*h*nG*W^2 + (95*h*Nc*nG*W^2)/9 + 
         90*Nc*t*W^2 - 270*W^3 + (3*h^3*(3*h + 4*Nc*t - 6*Z))/
          (32*(h - 4*W)) + (3*h^3*(9*h + 8*Nc*t - 24*W))/(128*(h - 4*Z)) - 
         (345*h^2*Z)/32 - (29*h*Nc*t*Z)/3 + 42*Nc*t^2*Z + (37*h*W*Z)/2 - 
         15*h*nG*W*Z - (55*h*Nc*nG*W*Z)/9 - 135*W^2*Z + (395*h*Z^2)/4 + 
         (15*h*nG*Z^2)/2 + (55*h*Nc*nG*Z^2)/18 + 45*Nc*t*Z^2 - 135*W*Z^2 - 
         (135*Z^3)/2)*Aeps[h] + (-18*h*Nc*t - 12*Nc^2*t^2 + 36*Nc*t*W + 
         18*Nc*t*Z)*A[t]*Aeps[h] + ((-87*h^2)/8 - (13*h*Nc*t)/2 + 
         (93*h*W)/2 + 18*Nc*t*W - 54*W^2 - (3*h^2*(3*h + 4*Nc*t - 6*Z))/
          (8*(h - 4*W)) + (39*h*Z)/4 - 27*W*Z)*A[W]*Aeps[h] + 
       ((-165*h^2)/32 - (13*h*Nc*t)/4 + (39*h*W)/4 - 
         (3*h^2*(9*h + 8*Nc*t - 24*W))/(32*(h - 4*Z)) + (147*h*Z)/8 + 
         9*Nc*t*Z - 27*W*Z - (27*Z^2)/2)*A[Z]*Aeps[h] + 
       (39*h^2*Nc*t - 48*h*Nc*t^2 + 40*h*Nc^2*t^2 - 14*Nc^2*t^3 - 
         416*h*Nc*t*W + 96*Nc*t^2*W - (1732*Nc^2*t^2*W)/9 + 736*Nc*t*W^2 - 
         40*Nc*nG*t*W^2 - (760*Nc^2*nG*t*W^2)/27 + (512*h*Nc*t*W^2)/(3*Z) + 
         (1024*Nc^2*t^2*W^2)/(9*Z) - (1024*Nc*t*W^3)/(3*Z) - 
         (128*h*Nc*t*Z)/3 + 48*Nc*t^2*Z + (2*Nc^2*t^2*Z)/3 + 288*Nc*t*W*Z + 
         40*Nc*nG*t*W*Z + (440*Nc^2*nG*t*W*Z)/27 - (245*Nc*t*Z^2)/3 - 
         20*Nc*nG*t*Z^2 - (220*Nc^2*nG*t*Z^2)/27)*Aeps[t] + 
       (-18*h*Nc*t - 12*Nc^2*t^2 + 36*Nc*t*W + 18*Nc*t*Z)*A[h]*Aeps[t] + 
       (6*h^2*Nc + 60*h*Nc*t + 4*h*Nc^2*t + 40*Nc^2*t^2 + (412*h*Nc*W)/3 - 
         120*Nc*t*W + (896*Nc^2*t*W)/9 - 128*Nc*W^2 - (512*h*Nc*W^2)/(3*Z) - 
         (1024*Nc^2*t*W^2)/(9*Z) + (1024*Nc*W^3)/(3*Z) + (118*h*Nc*Z)/3 - 
         60*Nc*t*Z + (272*Nc^2*t*Z)/9 - 240*Nc*W*Z - (136*Nc*Z^2)/3)*A[t]*
        Aeps[t] + (24*h*Nc*t + 16*Nc^2*t^2 - 48*h*Nc*W - 48*Nc*t*W - 
         32*Nc^2*t*W + 96*Nc*W^2 - 24*Nc*t*Z + 48*Nc*W*Z)*A[W]*Aeps[t] + 
       ((320*h*Nc*W)/3 + (640*Nc^2*t*W)/9 - 128*Nc*W^2 - 
         (256*h*Nc*W^2)/(3*Z) - (512*Nc^2*t*W^2)/(9*Z) + (512*Nc*W^3)/(3*Z) - 
         (136*h*Nc*Z)/3 - (272*Nc^2*t*Z)/9 - 16*Nc*W*Z + (136*Nc*Z^2)/3)*A[Z]*
        Aeps[t] + ((-9*h^3)/16 - (3*h^2*Nc*t)/4 - (507*h^2*W)/4 - 
         203*h*Nc*t*W + 9*Nc*t^2*W - 72*Nc^2*t^2*W + 1045*h*W^2 + 
         40*h*nG*W^2 + 40*h*Nc*nG*W^2 + (2006*Nc*t*W^2)/3 + 
         (80*Nc*nG*t*W^2)/3 + (80*Nc^2*nG*t*W^2)/3 - 1892*W^3 + 28*nG*W^3 - 
         4*Nc*nG*W^3 + (3*h^3*(3*h + 4*Nc*t - 6*Z))/(16*(h - 4*W)) - 
         (18*h^2*W^2)/Z - (12*h*Nc*t*W^2)/Z - (540*h*W^3)/Z - 
         (384*Nc*t*W^3)/Z + (1152*W^4)/Z + (9*h^2*Z)/8 + (549*h*W*Z)/2 + 
         211*Nc*t*W*Z - 982*W^2*Z - 148*nG*W^2*Z - 84*Nc*nG*W^2*Z - 
         (99*W*Z^2)/2 + 54*nG*W*Z^2 + 22*Nc*nG*W*Z^2)*Aeps[W] + 
       ((-87*h^2)/8 - (13*h*Nc*t)/2 + (93*h*W)/2 + 18*Nc*t*W - 54*W^2 - 
         (3*h^2*(3*h + 4*Nc*t - 6*Z))/(8*(h - 4*W)) + (39*h*Z)/4 - 27*W*Z)*
        A[h]*Aeps[W] + (24*h*Nc*t + 16*Nc^2*t^2 - 48*h*Nc*W - 48*Nc*t*W - 
         32*Nc^2*t*W + 96*Nc*W^2 - 24*Nc*t*Z + 48*Nc*W*Z)*A[t]*Aeps[W] + 
       ((75*h^2)/4 + 11*h*Nc*t - 483*h*W - 300*Nc*t*W + 324*W^2 + 
         (3*h^2*(3*h + 4*Nc*t - 6*Z))/(4*(h - 4*W)) + (576*h*W^2)/Z + 
         (384*Nc*t*W^2)/Z - (1152*W^3)/Z - (9*h*Z)/2 + 8*Nc*t*Z + 426*W*Z - 
         12*Z^2)*A[W]*Aeps[W] + (9*h^2 + 6*h*Nc*t - 168*h*W - 64*Nc*t*W - 
         96*W^2 + (9*h^2*W^2)/Z^2 + (6*h*Nc*t*W^2)/Z^2 - (18*h*W^3)/Z^2 + 
         (54*h^2*W)/Z + (36*h*Nc*t*W)/Z + (171*h*W^2)/Z + (192*Nc*t*W^2)/Z - 
         (576*W^3)/Z - 21*h*Z - 8*Nc*t*Z + 120*W*Z + 12*Z^2)*A[Z]*Aeps[W] + 
       ((-27*h^3)/64 - (3*h^2*Nc*t)/8 - (567*h^2*W)/8 + (176*h*Nc*t*W)/3 + 
         (640*Nc^2*t^2*W)/9 - 204*h*W^2 + 80*h*nG*W^2 + (400*h*Nc*nG*W^2)/9 - 
         360*Nc*t*W^2 + (160*Nc*nG*t*W^2)/3 + (800*Nc^2*nG*t*W^2)/27 + 
         408*W^3 - 160*nG*W^3 - (800*Nc*nG*W^3)/9 + 
         (3*h^3*(9*h + 8*Nc*t - 24*W))/(64*(h - 4*Z)) - 
         (256*h*Nc*t*W^2)/(3*Z) - (512*Nc^2*t^2*W^2)/(9*Z) + (288*h*W^3)/Z + 
         (1088*Nc*t*W^3)/(3*Z) - (576*W^4)/Z - (591*h^2*Z)/16 - 
         (629*h*Nc*t*Z)/6 + (9*Nc*t^2*Z)/2 - (452*Nc^2*t^2*Z)/9 + 
         (593*h*W*Z)/2 - 120*h*nG*W*Z - (440*h*Nc*nG*W*Z)/9 + 
         (341*Nc*t*W*Z)/3 - 80*Nc*nG*t*W*Z - (880*Nc^2*nG*t*W*Z)/27 - 
         416*W^2*Z + 214*nG*W^2*Z + (274*Nc*nG*W^2*Z)/3 + (469*h*Z^2)/4 + 
         60*h*nG*Z^2 + (220*h*Nc*nG*Z^2)/9 + (263*Nc*t*Z^2)/2 + 
         40*Nc*nG*t*Z^2 + (440*Nc^2*nG*t*Z^2)/27 - 270*W*Z^2 - 54*nG*W*Z^2 - 
         22*Nc*nG*W*Z^2 - (127*Z^3)/4 - 33*nG*Z^3 - (121*Nc*nG*Z^3)/9)*
        Aeps[Z] + ((-165*h^2)/32 - (13*h*Nc*t)/4 + (39*h*W)/4 - 
         (3*h^2*(9*h + 8*Nc*t - 24*W))/(32*(h - 4*Z)) + (147*h*Z)/8 + 
         9*Nc*t*Z - 27*W*Z - (27*Z^2)/2)*A[h]*Aeps[Z] + 
       ((320*h*Nc*W)/3 + (640*Nc^2*t*W)/9 - 128*Nc*W^2 - 
         (256*h*Nc*W^2)/(3*Z) - (512*Nc^2*t*W^2)/(9*Z) + (512*Nc*W^3)/(3*Z) - 
         (136*h*Nc*Z)/3 - (272*Nc^2*t*Z)/9 - 16*Nc*W*Z + (136*Nc*Z^2)/3)*A[t]*
        Aeps[Z] + (9*h^2 + 6*h*Nc*t - 168*h*W - 64*Nc*t*W - 96*W^2 + 
         (9*h^2*W^2)/Z^2 + (6*h*Nc*t*W^2)/Z^2 - (18*h*W^3)/Z^2 + 
         (54*h^2*W)/Z + (36*h*Nc*t*W)/Z + (171*h*W^2)/Z + (192*Nc*t*W^2)/Z - 
         (576*W^3)/Z - 21*h*Z - 8*Nc*t*Z + 120*W*Z + 12*Z^2)*A[W]*Aeps[Z] + 
       ((141*h^2)/16 + (11*h*Nc*t)/2 - (33*h*W)/2 + 
         (3*h^2*(9*h + 8*Nc*t - 24*W))/(16*(h - 4*Z)) - (117*h*Z)/4 - 
         14*Nc*t*Z + 42*W*Z + 21*Z^2)*A[Z]*Aeps[Z] + 
       ((7713*h^3)/128 + (999*h^2*Nc*t)/16 - (135*h*Nc*t^2)/2 + 
         18*h*Nc^2*t^2 - 36*Nc^2*t^3 - (2841*h^2*W)/16 - (177*h*Nc*t*W)/2 + 
         108*Nc*t^2*W + (831*h*W^2)/2 - 18*h*nG*W^2 - (38*h*Nc*nG*W^2)/3 + 
         54*Nc*t*W^2 - 162*W^3 + (3*h^3*(3*h + 4*Nc*t - 6*Z))/
          (32*(h - 4*W)) + (3*h^3*(9*h + 8*Nc*t - 24*W))/(128*(h - 4*Z)) - 
         (2841*h^2*Z)/32 - (201*h*Nc*t*Z)/4 + 54*Nc*t^2*Z + (237*h*W*Z)/2 + 
         18*h*nG*W*Z + (22*h*Nc*nG*W*Z)/3 - 81*W^2*Z + (651*h*Z^2)/8 - 
         9*h*nG*Z^2 - (11*h*Nc*nG*Z^2)/3 + 27*Nc*t*Z^2 - 81*W*Z^2 - 
         (81*Z^3)/2)*Aeps2[h] + (-6*h^2*Nc*t - 132*h*Nc*t^2 - 16*h*Nc^2*t^2 - 
         52*Nc^2*t^3 - 16*Nc^3*t^3 - (568*h*Nc*t*W)/3 + 264*Nc*t^2*W - 
         (872*Nc^2*t^2*W)/9 + (400*h*Nc*W^2)/3 - 352*Nc*t*W^2 + 
         (800*Nc^2*t*W^2)/9 + 48*Nc*nG*t*W^2 + (304*Nc^2*nG*t*W^2)/9 - 
         (800*Nc*W^3)/3 + (512*h*Nc*t*W^2)/(3*Z) + (1024*Nc^2*t^2*W^2)/
          (9*Z) - (1024*Nc*t*W^3)/(3*Z) + (128*h*Nc*t*Z)/3 + 132*Nc*t^2*Z + 
         (532*Nc^2*t^2*Z)/9 - (320*h*Nc*W*Z)/3 + 120*Nc*t*W*Z - 
         (640*Nc^2*t*W*Z)/9 - 48*Nc*nG*t*W*Z - (176*Nc^2*nG*t*W*Z)/9 + 
         80*Nc*W^2*Z + (136*h*Nc*Z^2)/3 - (206*Nc*t*Z^2)/3 + 
         (272*Nc^2*t*Z^2)/9 + 24*Nc*nG*t*Z^2 + (88*Nc^2*nG*t*Z^2)/9 + 
         16*Nc*W*Z^2 - (136*Nc*Z^3)/3)*Aeps2[t] + 
       ((183*h^3)/16 + (29*h^2*Nc*t)/4 - 24*h*Nc*t^2 - 16*Nc^2*t^3 - 
         (369*h^2*W)/4 - 53*h*Nc*t*W - 6*Nc*t^2*W + 8*Nc^2*t^2*W - 
         558*h*W^2 + 48*h*nG*W^2 + 48*h*Nc*nG*W^2 - 480*Nc*t*W^2 + 
         32*Nc*nG*t*W^2 + 32*Nc^2*nG*t*W^2 + 2868*W^3 - 168*nG*W^3 - 
         (440*Nc*nG*W^3)/3 + (3*h^3*(3*h + 4*Nc*t - 6*Z))/(16*(h - 4*W)) - 
         (9*h^2*W^2)/Z - (6*h*Nc*t*W^2)/Z - (558*h*W^3)/Z - 
         (384*Nc*t*W^3)/Z + (1152*W^4)/Z - (159*h^2*Z)/8 - 6*h*Nc*t*Z + 
         24*Nc*t^2*Z + (507*h*W*Z)/2 + 82*Nc*t*W*Z + 390*W^2*Z + 
         24*nG*W^2*Z - (56*Nc*nG*W^2*Z)/3 + 21*h*Z^2 + 8*Nc*t*Z^2 - 
         141*W*Z^2 - 36*nG*W*Z^2 - (44*Nc*nG*W*Z^2)/3 - 12*Z^3)*Aeps2[W] + 
       ((357*h^3)/64 + (29*h^2*Nc*t)/8 - (159*h^2*W)/8 - (338*h*Nc*t*W)/3 - 
         (640*Nc^2*t^2*W)/9 - 336*h*W^2 + 96*h*nG*W^2 + (160*h*Nc*nG*W^2)/3 - 
         144*Nc*t*W^2 + 64*Nc*nG*t*W^2 + (320*Nc^2*nG*t*W^2)/9 + 1104*W^3 - 
         192*nG*W^3 - (320*Nc*nG*W^3)/3 + (3*h^3*(9*h + 8*Nc*t - 24*W))/
          (64*(h - 4*Z)) - (9*h^2*W^3)/Z^2 - (6*h*Nc*t*W^3)/Z^2 + 
         (18*h*W^4)/Z^2 - (54*h^2*W^2)/Z + (148*h*Nc*t*W^2)/(3*Z) + 
         (512*Nc^2*t^2*W^2)/(9*Z) - (171*h*W^3)/Z - (1088*Nc*t*W^3)/(3*Z) + 
         (576*W^4)/Z - (219*h^2*Z)/16 + (77*h*Nc*t*Z)/6 - 27*Nc*t^2*Z + 
         (164*Nc^2*t^2*Z)/9 + (189*h*W*Z)/2 - 144*h*nG*W*Z - 
         (176*h*Nc*nG*W*Z)/3 + 106*Nc*t*W*Z - 96*Nc*nG*t*W*Z - 
         (352*Nc^2*nG*t*W*Z)/9 + 708*W^2*Z + 156*nG*W^2*Z + 
         (116*Nc*nG*W^2*Z)/3 + (327*h*Z^2)/4 + 72*h*nG*Z^2 + 
         (88*h*Nc*nG*Z^2)/3 + (41*Nc*t*Z^2)/3 + 48*Nc*nG*t*Z^2 + 
         (176*Nc^2*nG*t*Z^2)/9 - 210*W*Z^2 + 36*nG*W*Z^2 + 
         (44*Nc*nG*W*Z^2)/3 - (99*Z^3)/2 - 90*nG*Z^3 - (110*Nc*nG*Z^3)/3)*
        Aeps2[Z] + (12*h^2*Nc*t + 8*h*Nc^2*t^2 - 24*h*Nc*t*W - 12*h*Nc*t*Z)*
        I2[0, 0, t] + (-84*h^2*W - 56*h*Nc*t*W + 102*h*W^2 - 96*h*Nc*W^2 + 
         96*h*nG*W^2 + 96*h*Nc*nG*W^2 - 64*Nc^2*t*W^2 + 64*Nc*nG*t*W^2 + 
         64*Nc^2*nG*t*W^2 + 192*Nc*W^3 - 192*nG*W^3 - 192*Nc*nG*W^3 + 
         (6*h^2*W^3)/Z^2 + (4*h*Nc*t*W^3)/Z^2 - (12*h*W^4)/Z^2 + 
         (66*h^2*W^2)/Z + (44*h*Nc*t*W^2)/Z - (138*h*W^3)/Z + 84*h*W*Z + 
         96*Nc*W^2*Z - 96*nG*W^2*Z - 96*Nc*nG*W^2*Z)*I2[0, 0, W] + 
       (12*h^2*W + 8*h*Nc*t*W - 6*h*W^2 - (256*h*Nc*W^2)/3 + 192*h*nG*W^2 + 
         (320*h*Nc*nG*W^2)/3 - (512*Nc^2*t*W^2)/9 + 128*Nc*nG*t*W^2 + 
         (640*Nc^2*nG*t*W^2)/9 + (512*Nc*W^3)/3 - 384*nG*W^3 - 
         (640*Nc*nG*W^3)/3 - (18*h^2*W^2)/Z - (12*h*Nc*t*W^2)/Z + 
         (36*h*W^3)/Z - 12*h*W*Z + (320*h*Nc*W*Z)/3 - 288*h*nG*W*Z - 
         (352*h*Nc*nG*W*Z)/3 + (640*Nc^2*t*W*Z)/9 - 192*Nc*nG*t*W*Z - 
         (704*Nc^2*nG*t*W*Z)/9 - 128*Nc*W^2*Z + 384*nG*W^2*Z + 
         128*Nc*nG*W^2*Z - (136*h*Nc*Z^2)/3 + 144*h*nG*Z^2 + 
         (176*h*Nc*nG*Z^2)/3 - (272*Nc^2*t*Z^2)/9 + 96*Nc*nG*t*Z^2 + 
         (352*Nc^2*nG*t*Z^2)/9 - 16*Nc*W*Z^2 + (136*Nc*Z^3)/3 - 144*nG*Z^3 - 
         (176*Nc*nG*Z^3)/3)*I2[0, 0, Z] + (-6*h^3 - 4*h^2*Nc*t + 6*h^2*W - 
         4*h*Nc*t*W + 12*h*W^2 + 6*h^2*Z + 6*h*W*Z)*I2[0, h, W] + 
       (-3*h^3 - 2*h^2*Nc*t + 6*h^2*W - 2*h*Nc*t*Z + 6*h*W*Z + 3*h*Z^2)*
        I2[0, h, Z] + (-24*h*Nc*t^2 - 16*Nc^2*t^3 - 72*h*Nc*t*W + 
         48*Nc*t^2*W - 48*Nc^2*t^2*W + 96*h*Nc*W^2 + 144*Nc*t*W^2 + 
         64*Nc^2*t*W^2 - 192*Nc*W^3 + 24*Nc*t^2*Z + 72*Nc*t*W*Z - 
         96*Nc*W^2*Z)*I2[0, t, W] + (-90*h^2*W - 60*h*Nc*t*W + 270*h*W^2 - 
         (6*h^2*W^3)/Z^2 - (4*h*Nc*t*W^3)/Z^2 + (12*h*W^4)/Z^2 - 
         (90*h^2*W^2)/Z - (60*h*Nc*t*W^2)/Z + (186*h*W^3)/Z - 6*h^2*Z - 
         4*h*Nc*t*Z + 102*h*W*Z + 6*h*Z^2)*I2[0, W, Z] + 
       ((27*h^3)/2 + 9*h^2*Nc*t - 27*h^2*W - (27*h^2*Z)/2)*I2[h, h, h] + 
       (18*h^2*Nc*t - 60*h*Nc*t^2 + 12*h*Nc^2*t^2 - 40*Nc^2*t^3 - 
         36*h*Nc*t*W + 120*Nc*t^2*W - 18*h*Nc*t*Z + 60*Nc*t^2*Z)*
        I2[h, t, t] + ((33*h^3)/4 + 5*h^2*Nc*t - 51*h^2*W - 24*h*Nc*t*W + 
         216*h*W^2 + 96*Nc*t*W^2 - 288*W^3 + (h^3*(3*h + 4*Nc*t - 6*Z))/
          (4*(h - 4*W)) - (15*h^2*Z)/2 + 36*h*W*Z - 144*W^2*Z)*I2[h, W, W] + 
       ((63*h^3)/16 + (5*h^2*Nc*t)/2 - (15*h^2*W)/2 + 
         (h^3*(9*h + 8*Nc*t - 24*W))/(16*(h - 4*Z)) - (87*h^2*Z)/4 - 
         12*h*Nc*t*Z + 36*h*W*Z + 90*h*Z^2 + 48*Nc*t*Z^2 - 144*W*Z^2 - 
         72*Z^3)*I2[h, Z, Z] + ((-320*h*Nc*t*W)/3 - (640*Nc^2*t^2*W)/9 + 
         (256*h*Nc*W^2)/3 + 128*Nc*t*W^2 + (512*Nc^2*t*W^2)/9 - 
         (512*Nc*W^3)/3 + (256*h*Nc*t*W^2)/(3*Z) + (512*Nc^2*t^2*W^2)/(9*Z) - 
         (512*Nc*t*W^3)/(3*Z) - (44*h*Nc*t*Z)/3 - (88*Nc^2*t^2*Z)/9 - 
         (320*h*Nc*W*Z)/3 + 136*Nc*t*W*Z - (640*Nc^2*t*W*Z)/9 + 
         128*Nc*W^2*Z + (136*h*Nc*Z^2)/3 + (44*Nc*t*Z^2)/3 + 
         (272*Nc^2*t*Z^2)/9 + 16*Nc*W*Z^2 - (136*Nc*Z^3)/3)*I2[t, t, Z] + 
       (-744*h*W^2 - 496*Nc*t*W^2 + 1968*W^3 - (480*h*W^3)/Z - 
         (320*Nc*t*W^3)/Z + (960*W^4)/Z + 192*h*W*Z + 128*Nc*t*W*Z + 
         360*W^2*Z + 6*h*Z^2 + 4*Nc*t*Z^2 - 204*W*Z^2 - 6*Z^3)*I2[W, W, Z] + 
       ((-9*h^3)/2 - 3*h^2*Nc*t + 9*h^2*W + (9*h^2*Z)/2)*Ieps[0, 0, h] + 
       (-12*h^2*Nc*t - 8*h*Nc^2*t^2 + 24*h*Nc*t*W + 12*h*Nc*t*Z)*
        Ieps[0, 0, t] + (45*h^2*W + 30*h*Nc*t*W - 72*h*W^2 + 48*h*Nc*W^2 - 
         48*h*nG*W^2 - 48*h*Nc*nG*W^2 + 32*Nc^2*t*W^2 - 32*Nc*nG*t*W^2 - 
         32*Nc^2*nG*t*W^2 - 96*Nc*W^3 + 96*nG*W^3 + 96*Nc*nG*W^3 - 
         (9*h^2*W^3)/Z^2 - (6*h*Nc*t*W^3)/Z^2 + (18*h*W^4)/Z^2 - 
         (18*h^2*W^2)/Z - (12*h*Nc*t*W^2)/Z + (45*h*W^3)/Z - 45*h*W*Z - 
         48*Nc*W^2*Z + 48*nG*W^2*Z + 48*Nc*nG*W^2*Z)*Ieps[0, 0, W] + 
       (-18*h^2*W - 12*h*Nc*t*W + 9*h*W^2 + (128*h*Nc*W^2)/3 - 96*h*nG*W^2 - 
         (160*h*Nc*nG*W^2)/3 + (256*Nc^2*t*W^2)/9 - 64*Nc*nG*t*W^2 - 
         (320*Nc^2*nG*t*W^2)/9 - (256*Nc*W^3)/3 + 192*nG*W^3 + 
         (320*Nc*nG*W^3)/3 + (27*h^2*W^2)/Z + (18*h*Nc*t*W^2)/Z - 
         (54*h*W^3)/Z + 18*h*W*Z - (160*h*Nc*W*Z)/3 + 144*h*nG*W*Z + 
         (176*h*Nc*nG*W*Z)/3 - (320*Nc^2*t*W*Z)/9 + 96*Nc*nG*t*W*Z + 
         (352*Nc^2*nG*t*W*Z)/9 + 64*Nc*W^2*Z - 192*nG*W^2*Z - 
         64*Nc*nG*W^2*Z + (68*h*Nc*Z^2)/3 - 72*h*nG*Z^2 - 
         (88*h*Nc*nG*Z^2)/3 + (136*Nc^2*t*Z^2)/9 - 48*Nc*nG*t*Z^2 - 
         (176*Nc^2*nG*t*Z^2)/9 + 8*Nc*W*Z^2 - (68*Nc*Z^3)/3 + 72*nG*Z^3 + 
         (88*Nc*nG*Z^3)/3)*Ieps[0, 0, Z] + (9*h^3 + 6*h^2*Nc*t - 9*h^2*W + 
         6*h*Nc*t*W - 18*h*W^2 - 9*h^2*Z - 9*h*W*Z)*Ieps[0, h, W] + 
       ((9*h^3)/2 + 3*h^2*Nc*t - 9*h^2*W + 3*h*Nc*t*Z - 9*h*W*Z - 
         (9*h*Z^2)/2)*Ieps[0, h, Z] + (24*h*Nc*t^2 + 16*Nc^2*t^3 + 
         24*h*Nc*t*W - 48*Nc*t^2*W + 16*Nc^2*t^2*W - 48*h*Nc*W^2 - 
         48*Nc*t*W^2 - 32*Nc^2*t*W^2 + 96*Nc*W^3 - 24*Nc*t^2*Z - 
         24*Nc*t*W*Z + 48*Nc*W^2*Z)*Ieps[0, t, W] + 
       (27*h^2*W + 18*h*Nc*t*W - 81*h*W^2 + (9*h^2*W^3)/Z^2 + 
         (6*h*Nc*t*W^3)/Z^2 - (18*h*W^4)/Z^2 + (27*h^2*W^2)/Z + 
         (18*h*Nc*t*W^2)/Z - (63*h*W^3)/Z + 9*h^2*Z + 6*h*Nc*t*Z - 45*h*W*Z - 
         9*h*Z^2)*Ieps[0, W, Z] + ((-45*h^3)/4 - (15*h^2*Nc*t)/2 + 
         (45*h^2*W)/2 + (45*h^2*Z)/4)*Ieps[h, h, h] + 
       (-18*h^2*Nc*t + 54*h*Nc*t^2 - 12*h*Nc^2*t^2 + 36*Nc^2*t^3 + 
         36*h*Nc*t*W - 108*Nc*t^2*W + 18*h*Nc*t*Z - 54*Nc*t^2*Z)*
        Ieps[h, t, t] + ((-327*h^3)/32 - (53*h^2*Nc*t)/8 + (441*h^2*W)/8 + 
         (47*h*Nc*t*W)/2 - (303*h*W^2)/2 - 54*Nc*t*W^2 + 162*W^3 - 
         (3*h^3*(3*h + 4*Nc*t - 6*Z))/(32*(h - 4*W)) + (159*h^2*Z)/16 - 
         (141*h*W*Z)/4 + 81*W^2*Z)*Ieps[h, W, W] + 
       ((-645*h^3)/128 - (53*h^2*Nc*t)/16 + (159*h^2*W)/16 - 
         (3*h^3*(9*h + 8*Nc*t - 24*W))/(128*(h - 4*Z)) + (723*h^2*Z)/32 + 
         (47*h*Nc*t*Z)/4 - (141*h*W*Z)/4 - (465*h*Z^2)/8 - 27*Nc*t*Z^2 + 
         81*W*Z^2 + (81*Z^3)/2)*Ieps[h, Z, Z] + 
       ((320*h*Nc*t*W)/3 + (640*Nc^2*t^2*W)/9 - (128*h*Nc*W^2)/3 - 
         128*Nc*t*W^2 - (256*Nc^2*t*W^2)/9 + (256*Nc*W^3)/3 - 
         (256*h*Nc*t*W^2)/(3*Z) - (512*Nc^2*t^2*W^2)/(9*Z) + 
         (512*Nc*t*W^3)/(3*Z) - (28*h*Nc*t*Z)/3 - (56*Nc^2*t^2*Z)/9 + 
         (160*h*Nc*W*Z)/3 - 88*Nc*t*W*Z + (320*Nc^2*t*W*Z)/9 - 64*Nc*W^2*Z - 
         (68*h*Nc*Z^2)/3 + (28*Nc*t*Z^2)/3 - (136*Nc^2*t*Z^2)/9 - 
         8*Nc*W*Z^2 + (68*Nc*Z^3)/3)*Ieps[t, t, Z] + 
       (408*h*W^2 + 272*Nc*t*W^2 - 1104*W^3 + (288*h*W^3)/Z + 
         (192*Nc*t*W^3)/Z - (576*W^4)/Z - 96*h*W*Z - 64*Nc*t*W*Z - 
         216*W^2*Z - 6*h*Z^2 - 4*Nc*t*Z^2 + 108*W*Z^2 + 6*Z^3)*Ieps[W, W, Z])/
      v^6


==> anc/SMcounters.txt <==
(* ------------------------------------------------------------------

This file contains expressions for the Standard Model MSbar counterterm 
coefficients c^X_{n,k}, as defined in equation (1.14) of the paper 
"Bare effective potential and Goldstone boson anti-resummation" 
by Stephen P. Martin.

Notation in the following is as follows. For c^X_{n,k}, we write
counter[X][n,k]. The quantities X whose counterterm coefficients are 
listed are:
  v = MSbar renormalized VEV of the Higgs field (\phi in paper)
  g3, g, gp = gauge couplings for SU(3), SU(2), SU(1) respectively
  yt = top-quark Yukawa coupling
  k = lambda = Higgs self-coupling
  m2 = Higgs field squared mass
  G = m2 + k*v^2 = Goldstone bosons squared mas
  h = 2*k*v^2 = renormalized Higgs squared mass,
  t = (yt^2*v^2)/2 = top-quark squared mass,
  W = (g^2*v^2)/4 = W boson squared mass,
  Z = ((g^2 + gp^2)*v^2)/4 = Z boson squared mass.

Other quantities are:
  Nc = 3 = number of colors
  CF = 4/3 = quadratic Casimir of the fundamental rep of SU(3)
  CG = 3 = quadratic Casimir = Dynkin index of the adjoint rep of SU(3)
  TF = 1/2 = Dynkin index of the fundamental rep of SU(3)
  nG = 3 = number of fermion generations
  zeta3 = 1.2020569031595942854...

This file can be read into Mathematica.
------------------------------------------------------------------ *)

counter[g][1, 1] = (-43*g^3)/12 + (g^3*nG)/6 + (g^3*Nc*nG)/6
 
counter[g][2, 1] = (-259*g^5)/24 + (g^3*gp^2)/8 + (49*g^5*nG)/48 + 
     (g^3*gp^2*nG)/16 + (49*g^5*Nc*nG)/48 + (CF*g^3*g3^2*Nc*nG)/4 + 
     (g^3*gp^2*Nc*nG)/144 - (g^3*Nc*yt^2)/8
 
counter[g][2, 2] = (1849*g^5)/96 - (43*g^5*nG)/24 - (43*g^5*Nc*nG)/24 + 
     (g^5*nG^2)/24 + (g^5*Nc*nG^2)/12 + (g^5*Nc^2*nG^2)/24
 
counter[g][3, 1] = (-667111*g^7)/10368 + (187*g^5*gp^2)/192 + 
     (163*g^3*gp^4)/3456 + (g^5*k)/4 + (g^3*gp^2*k)/12 - (g^3*k^2)/2 + 
     (1603*g^7*nG)/162 + (13*g^5*gp^2*nG)/96 - (91*g^3*gp^4*nG)/864 + 
     (1603*g^7*Nc*nG)/162 + (13*CF*g^5*g3^2*Nc*nG)/24 - 
     (CF^2*g^3*g3^4*Nc*nG)/12 + (133*CF*CG*g^3*g3^4*Nc*nG)/216 + 
     (13*g^5*gp^2*Nc*nG)/864 - (CF*g^3*g3^2*gp^2*Nc*nG)/216 - 
     (287*g^3*gp^4*Nc*nG)/7776 - (415*g^7*nG^2)/2592 - 
     (11*g^3*gp^4*nG^2)/288 - (415*g^7*Nc*nG^2)/1296 - 
     (77*g^3*gp^4*Nc*nG^2)/3888 - (415*g^7*Nc^2*nG^2)/2592 - 
     (121*g^3*gp^4*Nc^2*nG^2)/69984 - (11*CF*g^3*g3^4*Nc*nG^2*TF)/27 - 
     (81*g^5*Nc*yt^2)/64 - (7*CF*g^3*g3^2*Nc*yt^2)/24 - 
     (593*g^3*gp^2*Nc*yt^2)/1728 + (19*g^3*Nc*yt^4)/96 + (5*g^3*Nc^2*yt^4)/48
 
counter[g][3, 2] = (122507*g^7)/864 - (43*g^5*gp^2)/32 + (g^3*gp^4)/144 - 
     (34573*g^7*nG)/1728 - (39*g^5*gp^2*nG)/64 + (13*g^3*gp^4*nG)/288 - 
     (34573*g^7*Nc*nG)/1728 - (43*CF*g^5*g3^2*Nc*nG)/16 - 
     (11*CF*CG*g^3*g3^4*Nc*nG)/36 - (7*g^5*gp^2*Nc*nG)/576 + 
     (5*g^3*gp^4*Nc*nG)/288 + (539*g^7*nG^2)/864 + (g^5*gp^2*nG^2)/32 + 
     (g^3*gp^4*nG^2)/48 + (539*g^7*Nc*nG^2)/432 + (CF*g^5*g3^2*Nc*nG^2)/8 + 
     (5*g^5*gp^2*Nc*nG^2)/144 + (7*g^3*gp^4*Nc*nG^2)/648 + 
     (539*g^7*Nc^2*nG^2)/864 + (CF*g^5*g3^2*Nc^2*nG^2)/8 + 
     (g^5*gp^2*Nc^2*nG^2)/288 + (11*g^3*gp^4*Nc^2*nG^2)/11664 + 
     (2*CF*g^3*g3^4*Nc*nG^2*TF)/9 + (23*g^5*Nc*yt^2)/16 + 
     (CF*g^3*g3^2*Nc*yt^2)/4 + (17*g^3*gp^2*Nc*yt^2)/288 - 
     (g^5*Nc*nG*yt^2)/16 - (g^5*Nc^2*nG*yt^2)/16 - (g^3*Nc*yt^4)/16 - 
     (g^3*Nc^2*yt^4)/24
 
counter[g][3, 3] = (-397535*g^7)/3456 + (9245*g^7*nG)/576 + 
     (9245*g^7*Nc*nG)/576 - (215*g^7*nG^2)/288 - (215*g^7*Nc*nG^2)/144 - 
     (215*g^7*Nc^2*nG^2)/288 + (5*g^7*nG^3)/432 + (5*g^7*Nc*nG^3)/144 + 
     (5*g^7*Nc^2*nG^3)/144 + (5*g^7*Nc^3*nG^3)/432
 
counter[G][1, 1] = (-9*g^2*G)/4 - (3*G*gp^2)/4 + 6*G*k + (9*g^4*v^2)/16 + 
     (3*g^2*gp^2*v^2)/8 + (3*gp^4*v^2)/16 + 6*k^2*v^2 + G*Nc*yt^2 - 
     Nc*v^2*yt^4
 
counter[G][2, 1] = (-385*g^4*G)/64 + (15*g^2*G*gp^2)/32 + (157*G*gp^4)/192 + 
     18*g^2*G*k + 6*G*gp^2*k - 15*G*k^2 + (5*g^4*G*nG)/16 + 
     (5*G*gp^4*nG)/16 + (5*g^4*G*Nc*nG)/16 + (55*G*gp^4*Nc*nG)/432 + 
     (497*g^6*v^2)/64 - (97*g^4*gp^2*v^2)/192 - (239*g^2*gp^4*v^2)/192 - 
     (59*gp^6*v^2)/192 + (135*g^4*k*v^2)/32 + (27*g^2*gp^2*k*v^2)/16 + 
     (45*gp^4*k*v^2)/32 + 9*g^2*k^2*v^2 + 3*gp^2*k^2*v^2 - 66*k^3*v^2 - 
     (g^6*nG*v^2)/4 - (g^4*gp^2*nG*v^2)/12 - (g^2*gp^4*nG*v^2)/4 - 
     (gp^6*nG*v^2)/4 - (g^6*Nc*nG*v^2)/4 - (g^4*gp^2*Nc*nG*v^2)/12 - 
     (11*g^2*gp^4*Nc*nG*v^2)/108 - (11*gp^6*Nc*nG*v^2)/108 + 
     (15*g^2*G*Nc*yt^2)/16 + (5*CF*G*g3^2*Nc*yt^2)/2 + 
     (85*G*gp^2*Nc*yt^2)/144 - 6*G*k*Nc*yt^2 - (3*g^4*Nc*v^2*yt^2)/16 + 
     (7*g^2*gp^2*Nc*v^2*yt^2)/8 - (19*gp^4*Nc*v^2*yt^2)/48 - 
     6*k^2*Nc*v^2*yt^2 - (9*G*Nc*yt^4)/8 - 2*CF*g3^2*Nc*v^2*yt^4 - 
     (2*gp^2*Nc*v^2*yt^4)/9 + 2*k*Nc*v^2*yt^4 + (5*Nc*v^2*yt^6)/2
 
counter[G][2, 2] = (393*g^4*G)/32 + (45*g^2*G*gp^2)/16 + (25*G*gp^4)/32 - 
     27*g^2*G*k - 9*G*gp^2*k + 54*G*k^2 - (3*g^4*G*nG)/8 - (3*G*gp^4*nG)/8 - 
     (3*g^4*G*Nc*nG)/8 - (11*G*gp^4*Nc*nG)/72 - (129*g^6*v^2)/32 - 
     (43*g^4*gp^2*v^2)/32 + (g^2*gp^4*v^2)/32 + (gp^6*v^2)/32 + 
     (81*g^4*k*v^2)/16 + (27*g^2*gp^2*k*v^2)/8 + (27*gp^4*k*v^2)/16 - 
     27*g^2*k^2*v^2 - 9*gp^2*k^2*v^2 + 90*k^3*v^2 + (3*g^6*nG*v^2)/16 + 
     (g^4*gp^2*nG*v^2)/16 + (3*g^2*gp^4*nG*v^2)/16 + (3*gp^6*nG*v^2)/16 + 
     (3*g^6*Nc*nG*v^2)/16 + (g^4*gp^2*Nc*nG*v^2)/16 + 
     (11*g^2*gp^4*Nc*nG*v^2)/144 + (11*gp^6*Nc*nG*v^2)/144 - 
     (27*g^2*G*Nc*yt^2)/8 - 3*CF*G*g3^2*Nc*yt^2 - (35*G*gp^2*Nc*yt^2)/24 + 
     12*G*k*Nc*yt^2 + 12*k^2*Nc*v^2*yt^2 - (9*G*Nc*yt^4)/4 + G*Nc^2*yt^4 + 
     (9*g^2*Nc*v^2*yt^4)/4 + 6*CF*g3^2*Nc*v^2*yt^4 + 
     (17*gp^2*Nc*v^2*yt^4)/12 - 9*k*Nc*v^2*yt^4 - (3*Nc*v^2*yt^6)/2 - 
     Nc^2*v^2*yt^6
 
counter[G][3, 1] = (-39415*g^6*G)/1728 + (897*g^4*G*gp^2)/64 + 
     (351*g^2*G*gp^4)/32 + (839*G*gp^6)/324 + (3837*g^4*G*k)/32 - 
     (567*g^2*G*gp^2*k)/16 - (359*G*gp^4*k)/32 - 21*g^2*G*k^2 - 
     7*G*gp^2*k^2 + 342*G*k^3 + (2867*g^6*G*nG)/864 + (29*g^4*G*gp^2*nG)/32 + 
     (21*g^2*G*gp^4*nG)/16 + (1145*G*gp^6*nG)/432 - (51*g^4*G*k*nG)/8 - 
     (51*G*gp^4*k*nG)/8 + (2867*g^6*G*Nc*nG)/864 + (45*CF*g^4*G*g3^2*Nc*nG)/
      16 + (9*g^4*G*gp^2*Nc*nG)/32 + (47*g^2*G*gp^4*Nc*nG)/144 + 
     (55*CF*G*g3^2*gp^4*Nc*nG)/48 + (7195*G*gp^6*Nc*nG)/11664 - 
     (51*g^4*G*k*Nc*nG)/8 - (187*G*gp^4*k*Nc*nG)/72 + (35*g^6*G*nG^2)/432 + 
     (35*G*gp^6*nG^2)/144 + (35*g^6*G*Nc*nG^2)/216 + 
     (385*G*gp^6*Nc*nG^2)/1944 + (35*g^6*G*Nc^2*nG^2)/432 + 
     (4235*G*gp^6*Nc^2*nG^2)/104976 + (982291*g^8*v^2)/9216 - 
     (54053*g^6*gp^2*v^2)/10368 - (64693*g^4*gp^4*v^2)/10368 - 
     (29779*g^2*gp^6*v^2)/20736 - (6845*gp^8*v^2)/27648 + 
     (157*g^6*k*v^2)/16 + (385*g^4*gp^2*k*v^2)/12 + 
     (1385*g^2*gp^4*k*v^2)/48 + (55*gp^6*k*v^2)/8 - (1255*g^4*k^2*v^2)/32 - 
     (1235*g^2*gp^2*k^2*v^2)/16 - (1619*gp^4*k^2*v^2)/32 - 152*g^2*k^3*v^2 - 
     (152*gp^2*k^3*v^2)/3 + 866*k^4*v^2 - (14749*g^8*nG*v^2)/2304 - 
     (11095*g^6*gp^2*nG*v^2)/10368 - (5129*g^4*gp^4*nG*v^2)/5184 - 
     (5375*g^2*gp^6*nG*v^2)/3456 - (5987*gp^8*nG*v^2)/2304 + 
     (33*g^6*k*nG*v^2)/16 + (13*g^4*gp^2*k*nG*v^2)/16 + 
     (39*g^2*gp^4*k*nG*v^2)/16 + (33*gp^6*k*nG*v^2)/16 - 
     (43*g^4*k^2*nG*v^2)/8 - (43*gp^4*k^2*nG*v^2)/8 - 
     (14749*g^8*Nc*nG*v^2)/2304 - (51*CF*g^6*g3^2*Nc*nG*v^2)/32 - 
     (7423*g^6*gp^2*Nc*nG*v^2)/10368 - (17*CF*g^4*g3^2*gp^2*Nc*nG*v^2)/32 + 
     (16579*g^4*gp^4*Nc*nG*v^2)/46656 - (187*CF*g^2*g3^2*gp^4*Nc*nG*v^2)/
      288 - (23629*g^2*gp^6*Nc*nG*v^2)/93312 - (187*CF*g3^2*gp^6*Nc*nG*v^2)/
      288 - (29057*gp^8*Nc*nG*v^2)/62208 + (33*g^6*k*Nc*nG*v^2)/16 + 
     (13*g^4*gp^2*k*Nc*nG*v^2)/16 + (143*g^2*gp^4*k*Nc*nG*v^2)/144 + 
     (121*gp^6*k*Nc*nG*v^2)/144 - (43*g^4*k^2*Nc*nG*v^2)/8 - 
     (473*gp^4*k^2*Nc*nG*v^2)/216 - (5*g^8*nG^2*v^2)/144 - 
     (5*g^6*gp^2*nG^2*v^2)/648 - (5*g^4*gp^4*nG^2*v^2)/216 - 
     (5*g^2*gp^6*nG^2*v^2)/72 - (5*gp^8*nG^2*v^2)/48 - 
     (5*g^8*Nc*nG^2*v^2)/72 - (5*g^6*gp^2*Nc*nG^2*v^2)/324 - 
     (95*g^4*gp^4*Nc*nG^2*v^2)/2916 - (55*g^2*gp^6*Nc*nG^2*v^2)/972 - 
     (55*gp^8*Nc*nG^2*v^2)/648 - (5*g^8*Nc^2*nG^2*v^2)/144 - 
     (5*g^6*gp^2*Nc^2*nG^2*v^2)/648 - (55*g^4*gp^4*Nc^2*nG^2*v^2)/5832 - 
     (605*g^2*gp^6*Nc^2*nG^2*v^2)/52488 - (605*gp^8*Nc^2*nG^2*v^2)/34992 - 
     (85*g^4*G*Nc*yt^2)/128 - (163*CF*g^2*G*g3^2*Nc*yt^2)/16 - 
     (119*CF^2*G*g3^4*Nc*yt^2)/12 + (77*CF*CG*G*g3^4*Nc*yt^2)/6 - 
     (3277*g^2*G*gp^2*Nc*yt^2)/576 - (2419*CF*G*g3^2*gp^2*Nc*yt^2)/432 - 
     (123103*G*gp^4*Nc*yt^2)/31104 + (63*g^2*G*k*Nc*yt^2)/8 - 
     51*CF*G*g3^2*k*Nc*yt^2 - (73*G*gp^2*k*Nc*yt^2)/24 + 
     (33*G*k^2*Nc*yt^2)/2 - (7*g^4*G*Nc*nG*yt^2)/32 - 
     (127*G*gp^4*Nc*nG*yt^2)/288 - (7*g^4*G*Nc^2*nG*yt^2)/32 - 
     (1397*G*gp^4*Nc^2*nG*yt^2)/7776 - (16*CF*G*g3^4*Nc*nG*TF*yt^2)/3 - 
     (1913*g^6*Nc*v^2*yt^2)/256 + (217*CF*g^4*g3^2*Nc*v^2*yt^2)/32 + 
     (3103*g^4*gp^2*Nc*v^2*yt^2)/2304 + (83*CF*g^2*g3^2*gp^2*Nc*v^2*yt^2)/
      16 + (23521*g^2*gp^4*Nc*v^2*yt^2)/6912 + (587*CF*g3^2*gp^4*Nc*v^2*yt^2)/
      288 + (42943*gp^6*Nc*v^2*yt^2)/20736 - (25*g^4*k*Nc*v^2*yt^2)/2 - 
     (158*g^2*gp^2*k*Nc*v^2*yt^2)/9 - (85*gp^4*k*Nc*v^2*yt^2)/54 + 
     (79*g^2*k^2*Nc*v^2*yt^2)/8 - 51*CF*g3^2*k^2*Nc*v^2*yt^2 - 
     (19*gp^2*k^2*Nc*v^2*yt^2)/8 + 88*k^3*Nc*v^2*yt^2 + 
     (3*g^6*Nc*nG*v^2*yt^2)/8 + (g^4*gp^2*Nc*nG*v^2*yt^2)/72 + 
     (g^2*gp^4*Nc*nG*v^2*yt^2)/24 + (43*gp^6*Nc*nG*v^2*yt^2)/72 + 
     (3*g^6*Nc^2*nG*v^2*yt^2)/8 + (g^4*gp^2*Nc^2*nG*v^2*yt^2)/72 + 
     (11*g^2*gp^4*Nc^2*nG*v^2*yt^2)/648 + (473*gp^6*Nc^2*nG*v^2*yt^2)/1944 - 
     (317*g^2*G*Nc*yt^4)/16 + (149*CF*G*g3^2*Nc*yt^4)/8 - 
     (323*G*gp^2*Nc*yt^4)/144 + (111*G*k*Nc*yt^4)/4 - (3*g^2*G*Nc^2*yt^4)/4 - 
     (G*gp^2*Nc^2*yt^4)/4 - 6*G*k*Nc^2*yt^4 + (1493*g^4*Nc*v^2*yt^4)/128 - 
     (31*CF*g^2*g3^2*Nc*v^2*yt^4)/24 + (131*CF^2*g3^4*Nc*v^2*yt^4)/6 - 
     (109*CF*CG*g3^4*Nc*v^2*yt^4)/6 - (1871*g^2*gp^2*Nc*v^2*yt^4)/1728 + 
     (931*CF*g3^2*gp^2*Nc*v^2*yt^4)/216 + (56345*gp^4*Nc*v^2*yt^4)/31104 - 
     39*g^2*k*Nc*v^2*yt^4 + (166*CF*g3^2*k*Nc*v^2*yt^4)/3 - 
     (170*gp^2*k*Nc*v^2*yt^4)/27 + (395*k^2*Nc*v^2*yt^4)/4 + 
     (g^4*Nc^2*v^2*yt^4)/16 + (11*g^2*gp^2*Nc^2*v^2*yt^4)/72 + 
     (619*gp^4*Nc^2*v^2*yt^4)/1296 - 6*k^2*Nc^2*v^2*yt^4 - 
     (13*g^4*Nc*nG*v^2*yt^4)/48 - (23*gp^4*Nc*nG*v^2*yt^4)/144 - 
     (13*g^4*Nc^2*nG*v^2*yt^4)/48 - (253*gp^4*Nc^2*nG*v^2*yt^4)/3888 + 
     16*CF*g3^4*Nc*TF*v^2*yt^4 + (20*CF*g3^4*Nc*nG*TF*v^2*yt^4)/3 - 
     (617*G*Nc*yt^6)/48 + 8*G*Nc^2*yt^6 + (379*g^2*Nc*v^2*yt^6)/32 - 
     (19*CF*g3^2*Nc*v^2*yt^6)/6 + (3467*gp^2*Nc*v^2*yt^6)/864 - 
     65*k*Nc*v^2*yt^6 + (50*k*Nc^2*v^2*yt^6)/3 + (13*Nc*v^2*yt^8)/6 - 
     (65*Nc^2*v^2*yt^8)/8 + (237*g^6*G*zeta3)/16 - (135*g^4*G*gp^2*zeta3)/
      16 - (69*g^2*G*gp^4*zeta3)/16 - (17*G*gp^6*zeta3)/16 - 
     54*g^4*G*k*zeta3 + 12*g^2*G*gp^2*k*zeta3 - 6*G*gp^4*k*zeta3 - 
     36*g^2*G*k^2*zeta3 - 12*G*gp^2*k^2*zeta3 + (15*g^6*G*nG*zeta3)/4 - 
     (3*g^4*G*gp^2*nG*zeta3)/4 - (3*g^2*G*gp^4*nG*zeta3)/4 - 
     (9*G*gp^6*nG*zeta3)/4 + (15*g^6*G*Nc*nG*zeta3)/4 - 
     3*CF*g^4*G*g3^2*Nc*nG*zeta3 - (g^4*G*gp^2*Nc*nG*zeta3)/12 - 
     (g^2*G*gp^4*Nc*nG*zeta3)/12 - (11*CF*G*g3^2*gp^4*Nc*nG*zeta3)/9 - 
     (137*G*gp^6*Nc*nG*zeta3)/324 - (927*g^8*v^2*zeta3)/128 - 
     (135*g^6*gp^2*v^2*zeta3)/32 + (291*g^4*gp^4*v^2*zeta3)/64 + 
     (25*g^2*gp^6*v^2*zeta3)/32 + (33*gp^8*v^2*zeta3)/128 + 
     (669*g^6*k*v^2*zeta3)/8 - (7*g^4*gp^2*k*v^2*zeta3)/4 + 
     4*g^2*gp^4*k*v^2*zeta3 + (3*gp^6*k*v^2*zeta3)/2 - 
     (225*g^4*k^2*v^2*zeta3)/2 - 63*g^2*gp^2*k^2*v^2*zeta3 - 
     (39*gp^4*k^2*v^2*zeta3)/2 + 60*g^2*k^3*v^2*zeta3 + 
     20*gp^2*k^3*v^2*zeta3 + 672*k^4*v^2*zeta3 - (15*g^8*nG*v^2*zeta3)/4 + 
     (g^6*gp^2*nG*v^2*zeta3)/4 + (7*g^4*gp^4*nG*v^2*zeta3)/4 + 
     (3*g^2*gp^6*nG*v^2*zeta3)/2 + (9*gp^8*nG*v^2*zeta3)/4 - 
     (15*g^8*Nc*nG*v^2*zeta3)/4 + (3*CF*g^6*g3^2*Nc*nG*v^2*zeta3)/2 - 
     (g^6*gp^2*Nc*nG*v^2*zeta3)/12 + (CF*g^4*g3^2*gp^2*Nc*nG*v^2*zeta3)/2 + 
     (7*g^4*gp^4*Nc*nG*v^2*zeta3)/36 + (11*CF*g^2*g3^2*gp^4*Nc*nG*v^2*zeta3)/
      18 + (41*g^2*gp^6*Nc*nG*v^2*zeta3)/162 + 
     (11*CF*g3^2*gp^6*Nc*nG*v^2*zeta3)/18 + (137*gp^8*Nc*nG*v^2*zeta3)/324 - 
     (27*g^4*G*Nc*yt^2*zeta3)/4 + 9*CF*g^2*G*g3^2*Nc*yt^2*zeta3 + 
     12*CF^2*G*g3^4*Nc*yt^2*zeta3 - 6*CF*CG*G*g3^4*Nc*yt^2*zeta3 + 
     (13*g^2*G*gp^2*Nc*yt^2*zeta3)/2 + (17*CF*G*g3^2*gp^2*Nc*yt^2*zeta3)/3 - 
     (149*G*gp^4*Nc*yt^2*zeta3)/108 - 36*g^2*G*k*Nc*yt^2*zeta3 + 
     48*CF*G*g3^2*k*Nc*yt^2*zeta3 - (20*G*gp^2*k*Nc*yt^2*zeta3)/3 + 
     (33*g^6*Nc*v^2*yt^2*zeta3)/4 - (9*CF*g^4*g3^2*Nc*v^2*yt^2*zeta3)/2 + 
     (3*g^4*gp^2*Nc*v^2*yt^2*zeta3)/4 - 3*CF*g^2*g3^2*gp^2*Nc*v^2*yt^2*
      zeta3 - (g^2*gp^4*Nc*v^2*yt^2*zeta3)/3 - 
     (3*CF*g3^2*gp^4*Nc*v^2*yt^2*zeta3)/2 - (5*gp^6*Nc*v^2*yt^2*zeta3)/18 - 
     (15*g^4*k*Nc*v^2*yt^2*zeta3)/2 + (35*g^2*gp^2*k*Nc*v^2*yt^2*zeta3)/3 - 
     (125*gp^4*k*Nc*v^2*yt^2*zeta3)/18 - 12*g^2*k^2*Nc*v^2*yt^2*zeta3 + 
     48*CF*g3^2*k^2*Nc*v^2*yt^2*zeta3 + (4*gp^2*k^2*Nc*v^2*yt^2*zeta3)/3 + 
     18*g^2*G*Nc*yt^4*zeta3 - 30*CF*G*g3^2*Nc*yt^4*zeta3 + 
     (4*G*gp^2*Nc*yt^4*zeta3)/3 + 24*G*k*Nc*yt^4*zeta3 - 
     (91*g^4*Nc*v^2*yt^4*zeta3)/16 + 2*CF*g^2*g3^2*Nc*v^2*yt^4*zeta3 - 
     16*CF^2*g3^4*Nc*v^2*yt^4*zeta3 + 8*CF*CG*g3^4*Nc*v^2*yt^4*zeta3 - 
     (743*g^2*gp^2*Nc*v^2*yt^4*zeta3)/72 - 
     (14*CF*g3^2*gp^2*Nc*v^2*yt^4*zeta3)/9 + (2957*gp^4*Nc*v^2*yt^4*zeta3)/
      1296 + 36*g^2*k*Nc*v^2*yt^4*zeta3 - 72*CF*g3^2*k*Nc*v^2*yt^4*zeta3 + 
     (16*gp^2*k*Nc*v^2*yt^4*zeta3)/3 + 60*k^2*Nc*v^2*yt^4*zeta3 + 
     5*G*Nc*yt^6*zeta3 - 3*g^2*Nc*v^2*yt^6*zeta3 + 20*CF*g3^2*Nc*v^2*yt^6*
      zeta3 + (17*gp^2*Nc*v^2*yt^6*zeta3)/9 - 28*k*Nc*v^2*yt^6*zeta3 - 
     4*Nc*v^2*yt^8*zeta3
 
counter[G][3, 2] = (251341*g^6*G)/2304 + (849*g^4*G*gp^2)/256 - 
     (1445*g^2*G*gp^4)/256 - (10379*G*gp^6)/6912 - (6123*g^4*G*k)/32 - 
     (579*g^2*G*gp^2*k)/16 + (173*G*gp^4*k)/32 + (1467*g^2*G*k^2)/4 + 
     (489*G*gp^2*k^2)/4 - 522*G*k^3 - (4375*g^6*G*nG)/576 - 
     (45*g^4*G*gp^2*nG)/64 - (111*g^2*G*gp^4*nG)/64 - (701*G*gp^6*nG)/576 + 
     (51*g^4*G*k*nG)/8 + (51*G*gp^4*k*nG)/8 - (4375*g^6*G*Nc*nG)/576 - 
     (3*CF*g^4*G*g3^2*Nc*nG)/4 - (103*g^4*G*gp^2*Nc*nG)/192 - 
     (125*g^2*G*gp^4*Nc*nG)/192 - (11*CF*G*g3^2*gp^4*Nc*nG)/36 - 
     (5791*G*gp^6*Nc*nG)/15552 + (51*g^4*G*k*Nc*nG)/8 + 
     (187*G*gp^4*k*Nc*nG)/72 + (5*g^6*G*nG^2)/72 + (5*G*gp^6*nG^2)/24 + 
     (5*g^6*G*Nc*nG^2)/36 + (55*G*gp^6*Nc*nG^2)/324 + 
     (5*g^6*G*Nc^2*nG^2)/72 + (605*G*gp^6*Nc^2*nG^2)/17496 - 
     (230425*g^8*v^2)/3072 - (7903*g^6*gp^2*v^2)/3456 + 
     (39377*g^4*gp^4*v^2)/6912 + (6847*g^2*gp^6*v^2)/6912 + 
     (1907*gp^8*v^2)/9216 + (8997*g^6*k*v^2)/128 - (1319*g^4*gp^2*k*v^2)/
      128 - (1987*g^2*gp^4*k*v^2)/128 - (491*gp^6*k*v^2)/128 - 
     (3869*g^4*k^2*v^2)/32 - (273*g^2*gp^2*k^2*v^2)/16 + 
     (1349*gp^4*k^2*v^2)/96 + (1413*g^2*k^3*v^2)/2 + (471*gp^2*k^3*v^2)/2 - 
     1722*k^4*v^2 + (4639*g^8*nG*v^2)/768 + (3373*g^6*gp^2*nG*v^2)/3456 + 
     (935*g^4*gp^4*nG*v^2)/1728 - (313*g^2*gp^6*nG*v^2)/1152 - 
     (19*gp^8*nG*v^2)/768 - (33*g^6*k*nG*v^2)/16 - (13*g^4*gp^2*k*nG*v^2)/
      16 - (39*g^2*gp^4*k*nG*v^2)/16 - (33*gp^6*k*nG*v^2)/16 + 
     (43*g^4*k^2*nG*v^2)/8 + (43*gp^4*k^2*nG*v^2)/8 + 
     (4639*g^8*Nc*nG*v^2)/768 + (3*CF*g^6*g3^2*Nc*nG*v^2)/8 + 
     (3085*g^6*gp^2*Nc*nG*v^2)/3456 + (CF*g^4*g3^2*gp^2*Nc*nG*v^2)/8 + 
     (1547*g^4*gp^4*Nc*nG*v^2)/15552 + (11*CF*g^2*g3^2*gp^4*Nc*nG*v^2)/72 - 
     (6227*g^2*gp^6*Nc*nG*v^2)/31104 + (11*CF*g3^2*gp^6*Nc*nG*v^2)/72 - 
     (1489*gp^8*Nc*nG*v^2)/20736 - (33*g^6*k*Nc*nG*v^2)/16 - 
     (13*g^4*gp^2*k*Nc*nG*v^2)/16 - (143*g^2*gp^4*k*Nc*nG*v^2)/144 - 
     (121*gp^6*k*Nc*nG*v^2)/144 + (43*g^4*k^2*Nc*nG*v^2)/8 + 
     (473*gp^4*k^2*Nc*nG*v^2)/216 - (g^8*nG^2*v^2)/12 - 
     (g^6*gp^2*nG^2*v^2)/54 - (g^4*gp^4*nG^2*v^2)/18 - 
     (g^2*gp^6*nG^2*v^2)/6 - (gp^8*nG^2*v^2)/4 - (g^8*Nc*nG^2*v^2)/6 - 
     (g^6*gp^2*Nc*nG^2*v^2)/27 - (19*g^4*gp^4*Nc*nG^2*v^2)/243 - 
     (11*g^2*gp^6*Nc*nG^2*v^2)/81 - (11*gp^8*Nc*nG^2*v^2)/54 - 
     (g^8*Nc^2*nG^2*v^2)/12 - (g^6*gp^2*Nc^2*nG^2*v^2)/54 - 
     (11*g^4*gp^4*Nc^2*nG^2*v^2)/486 - (121*g^2*gp^6*Nc^2*nG^2*v^2)/4374 - 
     (121*gp^8*Nc^2*nG^2*v^2)/2916 - (991*g^4*G*Nc*yt^2)/64 + 
     3*g^2*G*g3^2*Nc*yt^2 - (75*CF*g^2*G*g3^2*Nc*yt^2)/8 - 
     6*CF^2*G*g3^4*Nc*yt^2 - (83*CF*CG*G*g3^4*Nc*yt^2)/6 + 
     (5*g^2*G*gp^2*Nc*yt^2)/96 + (19*G*g3^2*gp^2*Nc*yt^2)/27 - 
     (305*CF*G*g3^2*gp^2*Nc*yt^2)/72 - (2681*G*gp^4*Nc*yt^2)/1728 + 
     (561*g^2*G*k*Nc*yt^2)/8 + 47*CF*G*g3^2*k*Nc*yt^2 + 
     (2059*G*gp^2*k*Nc*yt^2)/72 - 141*G*k^2*Nc*yt^2 + 
     (3*g^4*G*Nc*nG*yt^2)/4 + (1075*G*gp^4*Nc*nG*yt^2)/972 + 
     (5*g^4*G*Nc^2*nG*yt^2)/12 + (605*G*gp^4*Nc^2*nG*yt^2)/2916 + 
     (20*CF*G*g3^4*Nc*nG*TF*yt^2)/3 + (871*g^6*Nc*v^2*yt^2)/256 - 
     (3*CF*g^4*g3^2*Nc*v^2*yt^2)/32 - (8585*g^4*gp^2*Nc*v^2*yt^2)/2304 - 
     (33*CF*g^2*g3^2*gp^2*Nc*v^2*yt^2)/16 - (503*g^2*gp^4*Nc*v^2*yt^2)/768 + 
     (61*CF*g3^2*gp^4*Nc*v^2*yt^2)/96 - (107*gp^6*Nc*v^2*yt^2)/6912 - 
     (45*g^4*k*Nc*v^2*yt^2)/32 + (159*g^2*gp^2*k*Nc*v^2*yt^2)/16 - 
     (143*gp^4*k*Nc*v^2*yt^2)/32 + (441*g^2*k^2*Nc*v^2*yt^2)/8 + 
     47*CF*g3^2*k^2*Nc*v^2*yt^2 + (1699*gp^2*k^2*Nc*v^2*yt^2)/72 - 
     334*k^3*Nc*v^2*yt^2 - (g^6*Nc*nG*v^2*yt^2)/8 + 
     (5*g^4*gp^2*Nc*nG*v^2*yt^2)/72 + (5*g^2*gp^4*Nc*nG*v^2*yt^2)/24 - 
     (25*gp^6*Nc*nG*v^2*yt^2)/72 - (g^6*Nc^2*nG*v^2*yt^2)/8 + 
     (5*g^4*gp^2*Nc^2*nG*v^2*yt^2)/72 + (55*g^2*gp^4*Nc^2*nG*v^2*yt^2)/648 - 
     (275*gp^6*Nc^2*nG*v^2*yt^2)/1944 + (27*g^2*G*Nc*yt^4)/8 + 
     (7*CF*G*g3^2*Nc*yt^4)/4 + (49*G*gp^2*Nc*yt^4)/24 - (19*G*k*Nc*yt^4)/4 + 
     (5*g^2*G*Nc^2*yt^4)/4 + 5*CF*G*g3^2*Nc^2*yt^4 + 
     (85*G*gp^2*Nc^2*yt^4)/108 - 12*G*k*Nc^2*yt^4 + 
     (205*g^4*Nc*v^2*yt^4)/128 - 6*g^2*g3^2*Nc*v^2*yt^4 + 
     (9*CF*g^2*g3^2*Nc*v^2*yt^4)/2 + 10*CF^2*g3^4*Nc*v^2*yt^4 + 
     24*CF*CG*g3^4*Nc*v^2*yt^4 + (83*g^2*gp^2*Nc*v^2*yt^4)/64 - 
     (38*g3^2*gp^2*Nc*v^2*yt^4)/27 + (59*CF*g3^2*gp^2*Nc*v^2*yt^4)/18 - 
     (4837*gp^4*Nc*v^2*yt^4)/10368 - (39*g^2*k*Nc*v^2*yt^4)/2 - 
     32*CF*g3^2*k*Nc*v^2*yt^4 - (181*gp^2*k*Nc*v^2*yt^4)/18 + 
     (329*k^2*Nc*v^2*yt^4)/4 - (g^4*Nc^2*v^2*yt^4)/8 + 
     (7*g^2*gp^2*Nc^2*v^2*yt^4)/12 - (19*gp^4*Nc^2*v^2*yt^4)/72 - 
     12*k^2*Nc^2*v^2*yt^4 - (9*g^4*Nc*nG*v^2*yt^4)/16 - 
     (4523*gp^4*Nc*nG*v^2*yt^4)/3888 + (5*g^4*Nc^2*nG*v^2*yt^4)/48 + 
     (143*gp^4*Nc^2*nG*v^2*yt^4)/11664 - (32*CF*g3^4*Nc*nG*TF*v^2*yt^4)/3 + 
     (75*G*Nc*yt^6)/8 - (11*G*Nc^2*yt^6)/8 - (135*g^2*Nc*v^2*yt^6)/8 - 
     25*CF*g3^2*Nc*v^2*yt^6 - (709*gp^2*Nc*v^2*yt^6)/72 + 40*k*Nc*v^2*yt^6 + 
     (5*g^2*Nc^2*v^2*yt^6)/16 - (9*CF*g3^2*Nc^2*v^2*yt^6)/2 - 
     (11*gp^2*Nc^2*v^2*yt^6)/432 + (28*k*Nc^2*v^2*yt^6)/3 + 
     (11*Nc*v^2*yt^8)/4 + (127*Nc^2*v^2*yt^8)/24
 
counter[G][3, 3] = (-28013*g^6*G)/384 - (2171*g^4*G*gp^2)/128 - 
     (505*g^2*G*gp^4)/128 - (773*G*gp^6)/1152 + (2721*g^4*G*k)/16 + 
     (477*g^2*G*gp^2*k)/8 + (233*G*gp^4*k)/16 - (729*g^2*G*k^2)/2 - 
     (243*G*gp^2*k^2)/2 + 540*G*k^3 + (461*g^6*G*nG)/96 + 
     (13*g^4*G*gp^2*nG)/32 + (39*g^2*G*gp^4*nG)/32 + (55*G*gp^6*nG)/96 - 
     (15*g^4*G*k*nG)/4 - (15*G*gp^4*k*nG)/4 + (461*g^6*G*Nc*nG)/96 + 
     (13*g^4*G*gp^2*Nc*nG)/32 + (143*g^2*G*gp^4*Nc*nG)/288 + 
     (605*G*gp^6*Nc*nG)/2592 - (15*g^4*G*k*Nc*nG)/4 - 
     (55*G*gp^4*k*Nc*nG)/36 - (g^6*G*nG^2)/12 - (G*gp^6*nG^2)/4 - 
     (g^6*G*Nc*nG^2)/6 - (11*G*gp^6*Nc*nG^2)/54 - (g^6*G*Nc^2*nG^2)/12 - 
     (121*G*gp^6*Nc^2*nG^2)/2916 + (14909*g^8*v^2)/512 + 
     (2227*g^6*gp^2*v^2)/288 + (2141*g^4*gp^4*v^2)/1152 + 
     (841*g^2*gp^6*v^2)/1152 + (257*gp^8*v^2)/1536 - (2763*g^6*k*v^2)/64 - 
     (1731*g^4*gp^2*k*v^2)/64 - (663*g^2*gp^4*k*v^2)/64 - 
     (123*gp^6*k*v^2)/64 + (3693*g^4*k^2*v^2)/16 + (801*g^2*gp^2*k^2*v^2)/8 + 
     (557*gp^4*k^2*v^2)/16 - (1215*g^2*k^3*v^2)/2 - (405*gp^2*k^3*v^2)/2 + 
     1188*k^4*v^2 - (335*g^8*nG*v^2)/128 - (317*g^6*gp^2*nG*v^2)/576 - 
     (119*g^4*gp^4*nG*v^2)/144 + (35*g^2*gp^6*nG*v^2)/192 + 
     (11*gp^8*nG*v^2)/128 + (9*g^6*k*nG*v^2)/8 + (3*g^4*gp^2*k*nG*v^2)/8 + 
     (9*g^2*gp^4*k*nG*v^2)/8 + (9*gp^6*k*nG*v^2)/8 - (15*g^4*k^2*nG*v^2)/4 - 
     (15*gp^4*k^2*nG*v^2)/4 - (335*g^8*Nc*nG*v^2)/128 - 
     (317*g^6*gp^2*Nc*nG*v^2)/576 - (437*g^4*gp^4*Nc*nG*v^2)/1296 + 
     (385*g^2*gp^6*Nc*nG*v^2)/5184 + (121*gp^8*Nc*nG*v^2)/3456 + 
     (9*g^6*k*Nc*nG*v^2)/8 + (3*g^4*gp^2*k*Nc*nG*v^2)/8 + 
     (11*g^2*gp^4*k*Nc*nG*v^2)/24 + (11*gp^6*k*Nc*nG*v^2)/24 - 
     (15*g^4*k^2*Nc*nG*v^2)/4 - (55*gp^4*k^2*Nc*nG*v^2)/36 + 
     (g^8*nG^2*v^2)/16 + (g^6*gp^2*nG^2*v^2)/72 + (g^4*gp^4*nG^2*v^2)/24 + 
     (g^2*gp^6*nG^2*v^2)/8 + (3*gp^8*nG^2*v^2)/16 + (g^8*Nc*nG^2*v^2)/8 + 
     (g^6*gp^2*Nc*nG^2*v^2)/36 + (19*g^4*gp^4*Nc*nG^2*v^2)/324 + 
     (11*g^2*gp^6*Nc*nG^2*v^2)/108 + (11*gp^8*Nc*nG^2*v^2)/72 + 
     (g^8*Nc^2*nG^2*v^2)/16 + (g^6*gp^2*Nc^2*nG^2*v^2)/72 + 
     (11*g^4*gp^4*Nc^2*nG^2*v^2)/648 + (121*g^2*gp^6*Nc^2*nG^2*v^2)/5832 + 
     (121*gp^8*Nc^2*nG^2*v^2)/3888 + (623*g^4*G*Nc*yt^2)/32 + 
     (45*CF*g^2*G*g3^2*Nc*yt^2)/4 + 6*CF^2*G*g3^4*Nc*yt^2 + 
     (11*CF*CG*G*g3^4*Nc*yt^2)/3 + (113*g^2*G*gp^2*Nc*yt^2)/16 + 
     (61*CF*G*g3^2*gp^2*Nc*yt^2)/12 + (571*G*gp^4*Nc*yt^2)/288 - 
     (279*g^2*G*k*Nc*yt^2)/4 - 30*CF*G*g3^2*k*Nc*yt^2 - 
     (319*G*gp^2*k*Nc*yt^2)/12 + 162*G*k^2*Nc*yt^2 - (g^4*G*Nc*nG*yt^2)/2 - 
     (11*G*gp^4*Nc*nG*yt^2)/18 - (g^4*G*Nc^2*nG*yt^2)/2 - 
     (121*G*gp^4*Nc^2*nG*yt^2)/486 - (8*CF*G*g3^4*Nc*nG*TF*yt^2)/3 + 
     (91*g^6*Nc*v^2*yt^2)/128 - (9*CF*g^4*g3^2*Nc*v^2*yt^2)/16 - 
     (95*g^4*gp^2*Nc*v^2*yt^2)/384 - (3*CF*g^2*g3^2*gp^2*Nc*v^2*yt^2)/8 - 
     (155*g^2*gp^4*Nc*v^2*yt^2)/384 - (3*CF*g3^2*gp^4*Nc*v^2*yt^2)/16 - 
     (13*gp^6*Nc*v^2*yt^2)/128 + (135*g^4*k*Nc*v^2*yt^2)/16 + 
     (45*g^2*gp^2*k*Nc*v^2*yt^2)/8 + (45*gp^4*k*Nc*v^2*yt^2)/16 - 
     (279*g^2*k^2*Nc*v^2*yt^2)/4 - 30*CF*g3^2*k^2*Nc*v^2*yt^2 - 
     (319*gp^2*k^2*Nc*v^2*yt^2)/12 + 270*k^3*Nc*v^2*yt^2 - 
     (g^6*Nc*nG*v^2*yt^2)/16 - (g^4*gp^2*Nc*nG*v^2*yt^2)/48 - 
     (g^2*gp^4*Nc*nG*v^2*yt^2)/16 - (gp^6*Nc*nG*v^2*yt^2)/16 - 
     (g^6*Nc^2*nG*v^2*yt^2)/16 - (g^4*gp^2*Nc^2*nG*v^2*yt^2)/48 - 
     (11*g^2*gp^4*Nc^2*nG*v^2*yt^2)/432 - (11*gp^6*Nc^2*nG*v^2*yt^2)/432 + 
     (99*g^2*G*Nc*yt^4)/8 + (15*CF*G*g3^2*Nc*yt^4)/2 + 
     (119*G*gp^2*Nc*yt^4)/24 - (69*G*k*Nc*yt^4)/2 - (9*g^2*G*Nc^2*yt^4)/2 - 
     6*CF*G*g3^2*Nc^2*yt^4 - (13*G*gp^2*Nc^2*yt^4)/6 + 18*G*k*Nc^2*yt^4 - 
     (957*g^4*Nc*v^2*yt^4)/64 - (27*CF*g^2*g3^2*Nc*v^2*yt^4)/2 - 
     24*CF^2*g3^4*Nc*v^2*yt^4 - (22*CF*CG*g3^4*Nc*v^2*yt^4)/3 - 
     (195*g^2*gp^2*Nc*v^2*yt^4)/32 - (59*CF*g3^2*gp^2*Nc*v^2*yt^4)/6 - 
     (4201*gp^4*Nc*v^2*yt^4)/1728 + (189*g^2*k*Nc*v^2*yt^4)/4 + 
     36*CF*g3^2*k*Nc*v^2*yt^4 + (79*gp^2*k*Nc*v^2*yt^4)/4 - 
     (285*k^2*Nc*v^2*yt^4)/2 + (3*g^4*Nc^2*v^2*yt^4)/16 + 
     (g^2*gp^2*Nc^2*v^2*yt^4)/8 + (gp^4*Nc^2*v^2*yt^4)/16 + 
     18*k^2*Nc^2*v^2*yt^4 + (3*g^4*Nc*nG*v^2*yt^4)/8 + 
     (43*gp^4*Nc*nG*v^2*yt^4)/72 + (3*g^4*Nc^2*nG*v^2*yt^4)/8 + 
     (473*gp^4*Nc^2*nG*v^2*yt^4)/1944 + (16*CF*g3^4*Nc*nG*TF*v^2*yt^4)/3 - 
     (9*G*Nc*yt^6)/4 - (21*G*Nc^2*yt^6)/4 + G*Nc^3*yt^6 + 
     (9*g^2*Nc*v^2*yt^6)/2 + 15*CF*g3^2*Nc*v^2*yt^6 + 
     (19*gp^2*Nc*v^2*yt^6)/6 - 9*k*Nc*v^2*yt^6 + (27*g^2*Nc^2*v^2*yt^6)/8 + 
     9*CF*g3^2*Nc^2*v^2*yt^6 + (17*gp^2*Nc^2*v^2*yt^6)/8 - 
     21*k*Nc^2*v^2*yt^6 - (9*Nc*v^2*yt^8)/4 + (5*Nc^2*v^2*yt^8)/4 - 
     Nc^3*v^2*yt^8
 
counter[g3][1, 1] = (-11*CG*g3^3)/6 + (4*g3^3*nG*TF)/3
 
counter[g3][2, 1] = (-17*CG^2*g3^5)/6 + (3*g^2*g3^3*nG*TF)/4 + 
     2*CF*g3^5*nG*TF + (10*CG*g3^5*nG*TF)/3 + (11*g3^3*gp^2*nG*TF)/36 - 
     g3^3*TF*yt^2
 
counter[g3][2, 2] = (121*CG^2*g3^5)/24 - (22*CG*g3^5*nG*TF)/3 + 
     (8*g3^5*nG^2*TF^2)/3
 
counter[g3][3, 1] = (-2857*CG^3*g3^7)/324 + (241*g^4*g3^3*nG*TF)/72 - 
     (CF*g^2*g3^5*nG*TF)/2 + CG*g^2*g3^5*nG*TF - (2*CF^2*g3^7*nG*TF)/3 + 
     (205*CF*CG*g3^7*nG*TF)/27 + (1415*CG^2*g3^7*nG*TF)/81 - 
     (g^2*g3^3*gp^2*nG*TF)/72 - (11*CF*g3^5*gp^2*nG*TF)/54 + 
     (11*CG*g3^5*gp^2*nG*TF)/27 - (65*g3^3*gp^4*nG*TF)/648 - 
     (11*g^4*g3^3*nG^2*TF)/72 - (121*g3^3*gp^4*nG^2*TF)/648 - 
     (11*g^4*g3^3*Nc*nG^2*TF)/72 - (1331*g3^3*gp^4*Nc*nG^2*TF)/17496 - 
     (88*CF*g3^7*nG^2*TF^2)/27 - (316*CG*g3^7*nG^2*TF^2)/81 - 
     (31*g^2*g3^3*TF*yt^2)/8 - CF*g3^5*TF*yt^2 - 4*CG*g3^5*TF*yt^2 - 
     (101*g3^3*gp^2*TF*yt^2)/72 + (3*g3^3*TF*yt^4)/2 + (7*g3^3*Nc*TF*yt^4)/6
 
counter[g3][3, 2] = (2057*CG^3*g3^7)/108 - (43*g^4*g3^3*nG*TF)/24 - 
     (33*CG*g^2*g3^5*nG*TF)/8 - (121*CF*CG*g3^7*nG*TF)/9 - 
     (979*CG^2*g3^7*nG*TF)/27 - (121*CG*g3^5*gp^2*nG*TF)/72 + 
     (11*g3^3*gp^4*nG*TF)/648 + (g^4*g3^3*nG^2*TF)/12 + 
     (11*g3^3*gp^4*nG^2*TF)/108 + (g^4*g3^3*Nc*nG^2*TF)/12 + 
     (121*g3^3*gp^4*Nc*nG^2*TF)/2916 + 3*g^2*g3^5*nG^2*TF^2 + 
     (88*CF*g3^7*nG^2*TF^2)/9 + (440*CG*g3^7*nG^2*TF^2)/27 + 
     (11*g3^5*gp^2*nG^2*TF^2)/9 + (3*g^2*g3^3*TF*yt^2)/4 + 
     2*CF*g3^5*TF*yt^2 + (11*CG*g3^5*TF*yt^2)/2 + (17*g3^3*gp^2*TF*yt^2)/36 - 
     4*g3^5*nG*TF^2*yt^2 - (g3^3*TF*yt^4)/2 - (g3^3*Nc*TF*yt^4)/3
 
counter[g3][3, 3] = (-6655*CG^3*g3^7)/432 + (605*CG^2*g3^7*nG*TF)/18 - 
     (220*CG*g3^7*nG^2*TF^2)/9 + (160*g3^7*nG^3*TF^3)/27
 
counter[gp][1, 1] = gp^3/12 + (gp^3*nG)/2 + (11*gp^3*Nc*nG)/54
 
counter[gp][2, 1] = (3*g^2*gp^3)/8 + gp^5/8 + (3*g^2*gp^3*nG)/16 + 
     (9*gp^5*nG)/16 + (g^2*gp^3*Nc*nG)/48 + (11*CF*g3^2*gp^3*Nc*nG)/36 + 
     (137*gp^5*Nc*nG)/1296 - (17*gp^3*Nc*yt^2)/72
 
counter[gp][2, 2] = gp^5/96 + (gp^5*nG)/8 + (11*gp^5*Nc*nG)/216 + 
     (3*gp^5*nG^2)/8 + (11*gp^5*Nc*nG^2)/36 + (121*gp^5*Nc^2*nG^2)/1944
 
counter[gp][3, 1] = (3401*g^4*gp^3)/1152 + (29*g^2*gp^5)/64 + 
     (163*gp^7)/3456 + (g^2*gp^3*k)/4 + (gp^5*k)/4 - (gp^3*k^2)/2 + 
     (3*g^4*gp^3*nG)/4 - (g^2*gp^5*nG)/32 - (109*gp^7*nG)/288 + 
     (g^4*gp^3*Nc*nG)/162 - (CF*g^2*g3^2*gp^3*Nc*nG)/72 - 
     (11*CF^2*g3^4*gp^3*Nc*nG)/108 + (1463*CF*CG*g3^4*gp^3*Nc*nG)/1944 - 
     (g^2*gp^5*Nc*nG)/2592 - (137*CF*g3^2*gp^5*Nc*nG)/1944 - 
     (1697*gp^7*Nc*nG)/23328 - (11*g^4*gp^3*nG^2)/288 - (11*gp^7*nG^2)/32 - 
     (55*g^4*gp^3*Nc*nG^2)/1296 - (2387*gp^7*Nc*nG^2)/11664 - 
     (11*g^4*gp^3*Nc^2*nG^2)/2592 - (16577*gp^7*Nc^2*nG^2)/629856 - 
     (121*CF*g3^4*gp^3*Nc*nG^2*TF)/243 - (785*g^2*gp^3*Nc*yt^2)/576 - 
     (29*CF*g3^2*gp^3*Nc*yt^2)/72 - (2827*gp^5*Nc*yt^2)/5184 + 
     (113*gp^3*Nc*yt^4)/288 + (101*gp^3*Nc^2*yt^4)/432
 
counter[gp][3, 2] = (-43*g^4*gp^3)/48 + (3*g^2*gp^5)/32 + (11*gp^7)/288 - 
     (13*g^4*gp^3*nG)/32 + (39*g^2*gp^5*nG)/64 + (77*gp^7*nG)/192 - 
     (7*g^4*gp^3*Nc*nG)/864 - (121*CF*CG*g3^4*gp^3*Nc*nG)/324 + 
     (15*g^2*gp^5*Nc*nG)/64 + (11*CF*g3^2*gp^5*Nc*nG)/144 + 
     (5863*gp^7*Nc*nG)/46656 + (g^4*gp^3*nG^2)/48 + (9*g^2*gp^5*nG^2)/32 + 
     (33*gp^7*nG^2)/32 + (5*g^4*gp^3*Nc*nG^2)/216 + (7*g^2*gp^5*Nc*nG^2)/48 + 
     (11*CF*g3^2*gp^5*Nc*nG^2)/24 + (2387*gp^7*Nc*nG^2)/3888 + 
     (g^4*gp^3*Nc^2*nG^2)/432 + (11*g^2*gp^5*Nc^2*nG^2)/864 + 
     (121*CF*g3^2*gp^5*Nc^2*nG^2)/648 + (16577*gp^7*Nc^2*nG^2)/209952 + 
     (22*CF*g3^4*gp^3*Nc*nG^2*TF)/81 + (17*g^2*gp^3*Nc*yt^2)/96 + 
     (17*CF*g3^2*gp^3*Nc*yt^2)/36 + (17*gp^5*Nc*yt^2)/324 - 
     (17*gp^5*Nc*nG*yt^2)/48 - (187*gp^5*Nc^2*nG*yt^2)/1296 - 
     (17*gp^3*Nc*yt^4)/144 - (17*gp^3*Nc^2*yt^4)/216
 
counter[gp][3, 3] = (5*gp^7)/3456 + (5*gp^7*nG)/192 + (55*gp^7*Nc*nG)/5184 + 
     (5*gp^7*nG^2)/32 + (55*gp^7*Nc*nG^2)/432 + (605*gp^7*Nc^2*nG^2)/23328 + 
     (5*gp^7*nG^3)/16 + (55*gp^7*Nc*nG^3)/144 + (605*gp^7*Nc^2*nG^3)/3888 + 
     (6655*gp^7*Nc^3*nG^3)/314928
 
counter[h][1, 1] = (9*g^4*v^2)/8 + (3*g^2*gp^2*v^2)/4 + (3*gp^4*v^2)/8 - 
     (9*g^2*k*v^2)/2 - (3*gp^2*k*v^2)/2 + 24*k^2*v^2 + 2*k*Nc*v^2*yt^2 - 
     2*Nc*v^2*yt^4
 
counter[h][2, 1] = (497*g^6*v^2)/32 - (97*g^4*gp^2*v^2)/96 - 
     (239*g^2*gp^4*v^2)/96 - (59*gp^6*v^2)/96 - (115*g^4*k*v^2)/32 + 
     (69*g^2*gp^2*k*v^2)/16 + (427*gp^4*k*v^2)/96 + 54*g^2*k^2*v^2 + 
     18*gp^2*k^2*v^2 - 162*k^3*v^2 - (g^6*nG*v^2)/2 - (g^4*gp^2*nG*v^2)/6 - 
     (g^2*gp^4*nG*v^2)/2 - (gp^6*nG*v^2)/2 + (5*g^4*k*nG*v^2)/8 + 
     (5*gp^4*k*nG*v^2)/8 - (g^6*Nc*nG*v^2)/2 - (g^4*gp^2*Nc*nG*v^2)/6 - 
     (11*g^2*gp^4*Nc*nG*v^2)/54 - (11*gp^6*Nc*nG*v^2)/54 + 
     (5*g^4*k*Nc*nG*v^2)/8 + (55*gp^4*k*Nc*nG*v^2)/216 - 
     (3*g^4*Nc*v^2*yt^2)/8 + (7*g^2*gp^2*Nc*v^2*yt^2)/4 - 
     (19*gp^4*Nc*v^2*yt^2)/24 + (15*g^2*k*Nc*v^2*yt^2)/8 + 
     5*CF*g3^2*k*Nc*v^2*yt^2 + (85*gp^2*k*Nc*v^2*yt^2)/72 - 
     24*k^2*Nc*v^2*yt^2 - 4*CF*g3^2*Nc*v^2*yt^4 - (4*gp^2*Nc*v^2*yt^4)/9 + 
     (7*k*Nc*v^2*yt^4)/4 + 5*Nc*v^2*yt^6
 
counter[h][2, 2] = (-129*g^6*v^2)/16 - (43*g^4*gp^2*v^2)/16 + 
     (g^2*gp^4*v^2)/16 + (gp^6*v^2)/16 + (555*g^4*k*v^2)/16 + 
     (99*g^2*gp^2*k*v^2)/8 + (79*gp^4*k*v^2)/16 - 108*g^2*k^2*v^2 - 
     36*gp^2*k^2*v^2 + 288*k^3*v^2 + (3*g^6*nG*v^2)/8 + (g^4*gp^2*nG*v^2)/8 + 
     (3*g^2*gp^4*nG*v^2)/8 + (3*gp^6*nG*v^2)/8 - (3*g^4*k*nG*v^2)/4 - 
     (3*gp^4*k*nG*v^2)/4 + (3*g^6*Nc*nG*v^2)/8 + (g^4*gp^2*Nc*nG*v^2)/8 + 
     (11*g^2*gp^4*Nc*nG*v^2)/72 + (11*gp^6*Nc*nG*v^2)/72 - 
     (3*g^4*k*Nc*nG*v^2)/4 - (11*gp^4*k*Nc*nG*v^2)/36 - 
     (27*g^2*k*Nc*v^2*yt^2)/4 - 6*CF*g3^2*k*Nc*v^2*yt^2 - 
     (35*gp^2*k*Nc*v^2*yt^2)/12 + 48*k^2*Nc*v^2*yt^2 + 
     (9*g^2*Nc*v^2*yt^4)/2 + 12*CF*g3^2*Nc*v^2*yt^4 + 
     (17*gp^2*Nc*v^2*yt^4)/6 - (45*k*Nc*v^2*yt^4)/2 + 2*k*Nc^2*v^2*yt^4 - 
     3*Nc*v^2*yt^6 - 2*Nc^2*v^2*yt^6
 
counter[h][3, 1] = (982291*g^8*v^2)/4608 - (54053*g^6*gp^2*v^2)/5184 - 
     (64693*g^4*gp^4*v^2)/5184 - (29779*g^2*gp^6*v^2)/10368 - 
     (6845*gp^8*v^2)/13824 - (22459*g^6*k*v^2)/864 + 
     (8851*g^4*gp^2*k*v^2)/96 + (3823*g^2*gp^4*k*v^2)/48 + 
     (6133*gp^6*k*v^2)/324 + (1291*g^4*k^2*v^2)/8 - 
     (901*g^2*gp^2*k^2*v^2)/4 - (989*gp^4*k^2*v^2)/8 - 346*g^2*k^3*v^2 - 
     (346*gp^2*k^3*v^2)/3 + 2416*k^4*v^2 - (14749*g^8*nG*v^2)/1152 - 
     (11095*g^6*gp^2*nG*v^2)/5184 - (5129*g^4*gp^4*nG*v^2)/2592 - 
     (5375*g^2*gp^6*nG*v^2)/1728 - (5987*gp^8*nG*v^2)/1152 + 
     (4649*g^6*k*nG*v^2)/432 + (55*g^4*gp^2*k*nG*v^2)/16 + 
     (15*g^2*gp^4*k*nG*v^2)/2 + (509*gp^6*k*nG*v^2)/54 - 
     (47*g^4*k^2*nG*v^2)/2 - (47*gp^4*k^2*nG*v^2)/2 - 
     (14749*g^8*Nc*nG*v^2)/1152 - (51*CF*g^6*g3^2*Nc*nG*v^2)/16 - 
     (7423*g^6*gp^2*Nc*nG*v^2)/5184 - (17*CF*g^4*g3^2*gp^2*Nc*nG*v^2)/16 + 
     (16579*g^4*gp^4*Nc*nG*v^2)/23328 - (187*CF*g^2*g3^2*gp^4*Nc*nG*v^2)/
      144 - (23629*g^2*gp^6*Nc*nG*v^2)/46656 - (187*CF*g3^2*gp^6*Nc*nG*v^2)/
      144 - (29057*gp^8*Nc*nG*v^2)/31104 + (4649*g^6*k*Nc*nG*v^2)/432 + 
     (45*CF*g^4*g3^2*k*Nc*nG*v^2)/8 + (35*g^4*gp^2*k*Nc*nG*v^2)/16 + 
     (95*g^2*gp^4*k*Nc*nG*v^2)/36 + (55*CF*g3^2*gp^4*k*Nc*nG*v^2)/24 + 
     (4249*gp^6*k*Nc*nG*v^2)/1458 - (47*g^4*k^2*Nc*nG*v^2)/2 - 
     (517*gp^4*k^2*Nc*nG*v^2)/54 - (5*g^8*nG^2*v^2)/72 - 
     (5*g^6*gp^2*nG^2*v^2)/324 - (5*g^4*gp^4*nG^2*v^2)/108 - 
     (5*g^2*gp^6*nG^2*v^2)/36 - (5*gp^8*nG^2*v^2)/24 + 
     (35*g^6*k*nG^2*v^2)/216 + (35*gp^6*k*nG^2*v^2)/72 - 
     (5*g^8*Nc*nG^2*v^2)/36 - (5*g^6*gp^2*Nc*nG^2*v^2)/162 - 
     (95*g^4*gp^4*Nc*nG^2*v^2)/1458 - (55*g^2*gp^6*Nc*nG^2*v^2)/486 - 
     (55*gp^8*Nc*nG^2*v^2)/324 + (35*g^6*k*Nc*nG^2*v^2)/108 + 
     (385*gp^6*k*Nc*nG^2*v^2)/972 - (5*g^8*Nc^2*nG^2*v^2)/72 - 
     (5*g^6*gp^2*Nc^2*nG^2*v^2)/324 - (55*g^4*gp^4*Nc^2*nG^2*v^2)/2916 - 
     (605*g^2*gp^6*Nc^2*nG^2*v^2)/26244 - (605*gp^8*Nc^2*nG^2*v^2)/17496 + 
     (35*g^6*k*Nc^2*nG^2*v^2)/216 + (4235*gp^6*k*Nc^2*nG^2*v^2)/52488 - 
     (1913*g^6*Nc*v^2*yt^2)/128 + (217*CF*g^4*g3^2*Nc*v^2*yt^2)/16 + 
     (3103*g^4*gp^2*Nc*v^2*yt^2)/1152 + (83*CF*g^2*g3^2*gp^2*Nc*v^2*yt^2)/8 + 
     (23521*g^2*gp^4*Nc*v^2*yt^2)/3456 + (587*CF*g3^2*gp^4*Nc*v^2*yt^2)/144 + 
     (42943*gp^6*Nc*v^2*yt^2)/10368 - (1685*g^4*k*Nc*v^2*yt^2)/64 - 
     (163*CF*g^2*g3^2*k*Nc*v^2*yt^2)/8 - (119*CF^2*g3^4*k*Nc*v^2*yt^2)/6 + 
     (77*CF*CG*g3^4*k*Nc*v^2*yt^2)/3 - (4463*g^2*gp^2*k*Nc*v^2*yt^2)/96 - 
     (2419*CF*g3^2*gp^2*k*Nc*v^2*yt^2)/216 - (172063*gp^4*k*Nc*v^2*yt^2)/
      15552 + (71*g^2*k^2*Nc*v^2*yt^2)/2 - 204*CF*g3^2*k^2*Nc*v^2*yt^2 - 
     (65*gp^2*k^2*Nc*v^2*yt^2)/6 + 209*k^3*Nc*v^2*yt^2 + 
     (3*g^6*Nc*nG*v^2*yt^2)/4 + (g^4*gp^2*Nc*nG*v^2*yt^2)/36 + 
     (g^2*gp^4*Nc*nG*v^2*yt^2)/12 + (43*gp^6*Nc*nG*v^2*yt^2)/36 - 
     (7*g^4*k*Nc*nG*v^2*yt^2)/16 - (127*gp^4*k*Nc*nG*v^2*yt^2)/144 + 
     (3*g^6*Nc^2*nG*v^2*yt^2)/4 + (g^4*gp^2*Nc^2*nG*v^2*yt^2)/36 + 
     (11*g^2*gp^4*Nc^2*nG*v^2*yt^2)/324 + (473*gp^6*Nc^2*nG*v^2*yt^2)/972 - 
     (7*g^4*k*Nc^2*nG*v^2*yt^2)/16 - (1397*gp^4*k*Nc^2*nG*v^2*yt^2)/3888 - 
     (32*CF*g3^4*k*Nc*nG*TF*v^2*yt^2)/3 + (1493*g^4*Nc*v^2*yt^4)/64 - 
     (31*CF*g^2*g3^2*Nc*v^2*yt^4)/12 + (131*CF^2*g3^4*Nc*v^2*yt^4)/3 - 
     (109*CF*CG*g3^4*Nc*v^2*yt^4)/3 - (1871*g^2*gp^2*Nc*v^2*yt^4)/864 + 
     (931*CF*g3^2*gp^2*Nc*v^2*yt^4)/108 + (56345*gp^4*Nc*v^2*yt^4)/15552 - 
     (941*g^2*k*Nc*v^2*yt^4)/8 + (1775*CF*g3^2*k*Nc*v^2*yt^4)/12 - 
     (3689*gp^2*k*Nc*v^2*yt^4)/216 + 253*k^2*Nc*v^2*yt^4 + 
     (g^4*Nc^2*v^2*yt^4)/8 + (11*g^2*gp^2*Nc^2*v^2*yt^4)/36 + 
     (619*gp^4*Nc^2*v^2*yt^4)/648 - (3*g^2*k*Nc^2*v^2*yt^4)/2 - 
     (gp^2*k*Nc^2*v^2*yt^4)/2 - 24*k^2*Nc^2*v^2*yt^4 - 
     (13*g^4*Nc*nG*v^2*yt^4)/24 - (23*gp^4*Nc*nG*v^2*yt^4)/72 - 
     (13*g^4*Nc^2*nG*v^2*yt^4)/24 - (253*gp^4*Nc^2*nG*v^2*yt^4)/1944 + 
     32*CF*g3^4*Nc*TF*v^2*yt^4 + (40*CF*g3^4*Nc*nG*TF*v^2*yt^4)/3 + 
     (379*g^2*Nc*v^2*yt^6)/16 - (19*CF*g3^2*Nc*v^2*yt^6)/3 + 
     (3467*gp^2*Nc*v^2*yt^6)/432 - (3737*k*Nc*v^2*yt^6)/24 + 
     (148*k*Nc^2*v^2*yt^6)/3 + (13*Nc*v^2*yt^8)/3 - (65*Nc^2*v^2*yt^8)/4 - 
     (927*g^8*v^2*zeta3)/64 - (135*g^6*gp^2*v^2*zeta3)/16 + 
     (291*g^4*gp^4*v^2*zeta3)/32 + (25*g^2*gp^6*v^2*zeta3)/16 + 
     (33*gp^8*v^2*zeta3)/64 + (1575*g^6*k*v^2*zeta3)/8 - 
     (163*g^4*gp^2*k*v^2*zeta3)/8 - (5*g^2*gp^4*k*v^2*zeta3)/8 + 
     (7*gp^6*k*v^2*zeta3)/8 - 333*g^4*k^2*v^2*zeta3 - 
     102*g^2*gp^2*k^2*v^2*zeta3 - 51*gp^4*k^2*v^2*zeta3 + 
     48*g^2*k^3*v^2*zeta3 + 16*gp^2*k^3*v^2*zeta3 + 1344*k^4*v^2*zeta3 - 
     (15*g^8*nG*v^2*zeta3)/2 + (g^6*gp^2*nG*v^2*zeta3)/2 + 
     (7*g^4*gp^4*nG*v^2*zeta3)/2 + 3*g^2*gp^6*nG*v^2*zeta3 + 
     (9*gp^8*nG*v^2*zeta3)/2 + (15*g^6*k*nG*v^2*zeta3)/2 - 
     (3*g^4*gp^2*k*nG*v^2*zeta3)/2 - (3*g^2*gp^4*k*nG*v^2*zeta3)/2 - 
     (9*gp^6*k*nG*v^2*zeta3)/2 - (15*g^8*Nc*nG*v^2*zeta3)/2 + 
     3*CF*g^6*g3^2*Nc*nG*v^2*zeta3 - (g^6*gp^2*Nc*nG*v^2*zeta3)/6 + 
     CF*g^4*g3^2*gp^2*Nc*nG*v^2*zeta3 + (7*g^4*gp^4*Nc*nG*v^2*zeta3)/18 + 
     (11*CF*g^2*g3^2*gp^4*Nc*nG*v^2*zeta3)/9 + (41*g^2*gp^6*Nc*nG*v^2*zeta3)/
      81 + (11*CF*g3^2*gp^6*Nc*nG*v^2*zeta3)/9 + (137*gp^8*Nc*nG*v^2*zeta3)/
      162 + (15*g^6*k*Nc*nG*v^2*zeta3)/2 - 6*CF*g^4*g3^2*k*Nc*nG*v^2*zeta3 - 
     (g^4*gp^2*k*Nc*nG*v^2*zeta3)/6 - (g^2*gp^4*k*Nc*nG*v^2*zeta3)/6 - 
     (22*CF*g3^2*gp^4*k*Nc*nG*v^2*zeta3)/9 - (137*gp^6*k*Nc*nG*v^2*zeta3)/
      162 + (33*g^6*Nc*v^2*yt^2*zeta3)/2 - 9*CF*g^4*g3^2*Nc*v^2*yt^2*zeta3 + 
     (3*g^4*gp^2*Nc*v^2*yt^2*zeta3)/2 - 6*CF*g^2*g3^2*gp^2*Nc*v^2*yt^2*
      zeta3 - (2*g^2*gp^4*Nc*v^2*yt^2*zeta3)/3 - 3*CF*g3^2*gp^4*Nc*v^2*yt^2*
      zeta3 - (5*gp^6*Nc*v^2*yt^2*zeta3)/9 - (57*g^4*k*Nc*v^2*yt^2*zeta3)/2 + 
     18*CF*g^2*g3^2*k*Nc*v^2*yt^2*zeta3 + 24*CF^2*g3^4*k*Nc*v^2*yt^2*zeta3 - 
     12*CF*CG*g3^4*k*Nc*v^2*yt^2*zeta3 + (109*g^2*gp^2*k*Nc*v^2*yt^2*zeta3)/
      3 + (34*CF*g3^2*gp^2*k*Nc*v^2*yt^2*zeta3)/3 - 
     (899*gp^4*k*Nc*v^2*yt^2*zeta3)/54 - 96*g^2*k^2*Nc*v^2*yt^2*zeta3 + 
     192*CF*g3^2*k^2*Nc*v^2*yt^2*zeta3 - (32*gp^2*k^2*Nc*v^2*yt^2*zeta3)/3 - 
     (91*g^4*Nc*v^2*yt^4*zeta3)/8 + 4*CF*g^2*g3^2*Nc*v^2*yt^4*zeta3 - 
     32*CF^2*g3^4*Nc*v^2*yt^4*zeta3 + 16*CF*CG*g3^4*Nc*v^2*yt^4*zeta3 - 
     (743*g^2*gp^2*Nc*v^2*yt^4*zeta3)/36 - 
     (28*CF*g3^2*gp^2*Nc*v^2*yt^4*zeta3)/9 + (2957*gp^4*Nc*v^2*yt^4*zeta3)/
      648 + 108*g^2*k*Nc*v^2*yt^4*zeta3 - 204*CF*g3^2*k*Nc*v^2*yt^4*zeta3 + 
     (40*gp^2*k*Nc*v^2*yt^4*zeta3)/3 + 168*k^2*Nc*v^2*yt^4*zeta3 - 
     6*g^2*Nc*v^2*yt^6*zeta3 + 40*CF*g3^2*Nc*v^2*yt^6*zeta3 + 
     (34*gp^2*Nc*v^2*yt^6*zeta3)/9 - 46*k*Nc*v^2*yt^6*zeta3 - 
     8*Nc*v^2*yt^8*zeta3
 
counter[h][3, 2] = (-230425*g^8*v^2)/1536 - (7903*g^6*gp^2*v^2)/1728 + 
     (39377*g^4*gp^4*v^2)/3456 + (6847*g^2*gp^6*v^2)/3456 + 
     (1907*gp^8*v^2)/4608 + (413287*g^6*k*v^2)/1152 - 
     (1789*g^4*gp^2*k*v^2)/128 - (5419*g^2*gp^4*k*v^2)/128 - 
     (36893*gp^6*k*v^2)/3456 - (1249*g^4*k^2*v^2)/2 - 
     (213*g^2*gp^2*k^2*v^2)/2 + (467*gp^4*k^2*v^2)/12 + 
     (4293*g^2*k^3*v^2)/2 + (1431*gp^2*k^3*v^2)/2 - 4488*k^4*v^2 + 
     (4639*g^8*nG*v^2)/384 + (3373*g^6*gp^2*nG*v^2)/1728 + 
     (935*g^4*gp^4*nG*v^2)/864 - (313*g^2*gp^6*nG*v^2)/576 - 
     (19*gp^8*nG*v^2)/384 - (5563*g^6*k*nG*v^2)/288 - 
     (97*g^4*gp^2*k*nG*v^2)/32 - (267*g^2*gp^4*k*nG*v^2)/32 - 
     (1889*gp^6*k*nG*v^2)/288 + (47*g^4*k^2*nG*v^2)/2 + 
     (47*gp^4*k^2*nG*v^2)/2 + (4639*g^8*Nc*nG*v^2)/384 + 
     (3*CF*g^6*g3^2*Nc*nG*v^2)/4 + (3085*g^6*gp^2*Nc*nG*v^2)/1728 + 
     (CF*g^4*g3^2*gp^2*Nc*nG*v^2)/4 + (1547*g^4*gp^4*Nc*nG*v^2)/7776 + 
     (11*CF*g^2*g3^2*gp^4*Nc*nG*v^2)/36 - (6227*g^2*gp^6*Nc*nG*v^2)/15552 + 
     (11*CF*g3^2*gp^6*Nc*nG*v^2)/36 - (1489*gp^8*Nc*nG*v^2)/10368 - 
     (5563*g^6*k*Nc*nG*v^2)/288 - (3*CF*g^4*g3^2*k*Nc*nG*v^2)/2 - 
     (259*g^4*gp^2*k*Nc*nG*v^2)/96 - (947*g^2*gp^4*k*Nc*nG*v^2)/288 - 
     (11*CF*g3^2*gp^4*k*Nc*nG*v^2)/18 - (18859*gp^6*k*Nc*nG*v^2)/7776 + 
     (47*g^4*k^2*Nc*nG*v^2)/2 + (517*gp^4*k^2*Nc*nG*v^2)/54 - 
     (g^8*nG^2*v^2)/6 - (g^6*gp^2*nG^2*v^2)/27 - (g^4*gp^4*nG^2*v^2)/9 - 
     (g^2*gp^6*nG^2*v^2)/3 - (gp^8*nG^2*v^2)/2 + (5*g^6*k*nG^2*v^2)/36 + 
     (5*gp^6*k*nG^2*v^2)/12 - (g^8*Nc*nG^2*v^2)/3 - 
     (2*g^6*gp^2*Nc*nG^2*v^2)/27 - (38*g^4*gp^4*Nc*nG^2*v^2)/243 - 
     (22*g^2*gp^6*Nc*nG^2*v^2)/81 - (11*gp^8*Nc*nG^2*v^2)/27 + 
     (5*g^6*k*Nc*nG^2*v^2)/18 + (55*gp^6*k*Nc*nG^2*v^2)/162 - 
     (g^8*Nc^2*nG^2*v^2)/6 - (g^6*gp^2*Nc^2*nG^2*v^2)/27 - 
     (11*g^4*gp^4*Nc^2*nG^2*v^2)/243 - (121*g^2*gp^6*Nc^2*nG^2*v^2)/2187 - 
     (121*gp^8*Nc^2*nG^2*v^2)/1458 + (5*g^6*k*Nc^2*nG^2*v^2)/36 + 
     (605*gp^6*k*Nc^2*nG^2*v^2)/8748 + (871*g^6*Nc*v^2*yt^2)/128 - 
     (3*CF*g^4*g3^2*Nc*v^2*yt^2)/16 - (8585*g^4*gp^2*Nc*v^2*yt^2)/1152 - 
     (33*CF*g^2*g3^2*gp^2*Nc*v^2*yt^2)/8 - (503*g^2*gp^4*Nc*v^2*yt^2)/384 + 
     (61*CF*g3^2*gp^4*Nc*v^2*yt^2)/48 - (107*gp^6*Nc*v^2*yt^2)/3456 - 
     (1081*g^4*k*Nc*v^2*yt^2)/32 + 6*g^2*g3^2*k*Nc*v^2*yt^2 - 
     (75*CF*g^2*g3^2*k*Nc*v^2*yt^2)/4 - 12*CF^2*g3^4*k*Nc*v^2*yt^2 - 
     (83*CF*CG*g3^4*k*Nc*v^2*yt^2)/3 + (959*g^2*gp^2*k*Nc*v^2*yt^2)/48 + 
     (38*g3^2*gp^2*k*Nc*v^2*yt^2)/27 - (305*CF*g3^2*gp^2*k*Nc*v^2*yt^2)/36 - 
     (10403*gp^4*k*Nc*v^2*yt^2)/864 + (501*g^2*k^2*Nc*v^2*yt^2)/2 + 
     188*CF*g3^2*k^2*Nc*v^2*yt^2 + (1879*gp^2*k^2*Nc*v^2*yt^2)/18 - 
     950*k^3*Nc*v^2*yt^2 - (g^6*Nc*nG*v^2*yt^2)/4 + 
     (5*g^4*gp^2*Nc*nG*v^2*yt^2)/36 + (5*g^2*gp^4*Nc*nG*v^2*yt^2)/12 - 
     (25*gp^6*Nc*nG*v^2*yt^2)/36 + (3*g^4*k*Nc*nG*v^2*yt^2)/2 + 
     (1075*gp^4*k*Nc*nG*v^2*yt^2)/486 - (g^6*Nc^2*nG*v^2*yt^2)/4 + 
     (5*g^4*gp^2*Nc^2*nG*v^2*yt^2)/36 + (55*g^2*gp^4*Nc^2*nG*v^2*yt^2)/324 - 
     (275*gp^6*Nc^2*nG*v^2*yt^2)/972 + (5*g^4*k*Nc^2*nG*v^2*yt^2)/6 + 
     (605*gp^4*k*Nc^2*nG*v^2*yt^2)/1458 + (40*CF*g3^4*k*Nc*nG*TF*v^2*yt^2)/
      3 + (205*g^4*Nc*v^2*yt^4)/64 - 12*g^2*g3^2*Nc*v^2*yt^4 + 
     9*CF*g^2*g3^2*Nc*v^2*yt^4 + 20*CF^2*g3^4*Nc*v^2*yt^4 + 
     48*CF*CG*g3^4*Nc*v^2*yt^4 + (83*g^2*gp^2*Nc*v^2*yt^4)/32 - 
     (76*g3^2*gp^2*Nc*v^2*yt^4)/27 + (59*CF*g3^2*gp^2*Nc*v^2*yt^4)/9 - 
     (4837*gp^4*Nc*v^2*yt^4)/5184 - (129*g^2*k*Nc*v^2*yt^4)/4 - 
     (121*CF*g3^2*k*Nc*v^2*yt^4)/2 - (577*gp^2*k*Nc*v^2*yt^4)/36 + 
     155*k^2*Nc*v^2*yt^4 - (g^4*Nc^2*v^2*yt^4)/4 + (7*g^2*gp^2*Nc^2*v^2*yt^4)/
      6 - (19*gp^4*Nc^2*v^2*yt^4)/36 + (5*g^2*k*Nc^2*v^2*yt^4)/2 + 
     10*CF*g3^2*k*Nc^2*v^2*yt^4 + (85*gp^2*k*Nc^2*v^2*yt^4)/54 - 
     48*k^2*Nc^2*v^2*yt^4 - (9*g^4*Nc*nG*v^2*yt^4)/8 - 
     (4523*gp^4*Nc*nG*v^2*yt^4)/1944 + (5*g^4*Nc^2*nG*v^2*yt^4)/24 + 
     (143*gp^4*Nc^2*nG*v^2*yt^4)/5832 - (64*CF*g3^4*Nc*nG*TF*v^2*yt^4)/3 - 
     (135*g^2*Nc*v^2*yt^6)/4 - 50*CF*g3^2*Nc*v^2*yt^6 - 
     (709*gp^2*Nc*v^2*yt^6)/36 + (395*k*Nc*v^2*yt^6)/4 + 
     (5*g^2*Nc^2*v^2*yt^6)/8 - 9*CF*g3^2*Nc^2*v^2*yt^6 - 
     (11*gp^2*Nc^2*v^2*yt^6)/216 + (191*k*Nc^2*v^2*yt^6)/12 + 
     (11*Nc*v^2*yt^8)/2 + (127*Nc^2*v^2*yt^8)/12
 
counter[h][3, 3] = (14909*g^8*v^2)/256 + (2227*g^6*gp^2*v^2)/144 + 
     (2141*g^4*gp^4*v^2)/576 + (841*g^2*gp^6*v^2)/576 + (257*gp^8*v^2)/768 - 
     (44591*g^6*k*v^2)/192 - (5633*g^4*gp^2*k*v^2)/64 - 
     (1831*g^2*gp^4*k*v^2)/64 - (2987*gp^6*k*v^2)/576 + 
     (3207*g^4*k^2*v^2)/4 + (639*g^2*gp^2*k^2*v^2)/2 + (395*gp^4*k^2*v^2)/4 - 
     1944*g^2*k^3*v^2 - 648*gp^2*k^3*v^2 + 3456*k^4*v^2 - 
     (335*g^8*nG*v^2)/64 - (317*g^6*gp^2*nG*v^2)/288 - 
     (119*g^4*gp^4*nG*v^2)/72 + (35*g^2*gp^6*nG*v^2)/96 + 
     (11*gp^8*nG*v^2)/64 + (569*g^6*k*nG*v^2)/48 + (25*g^4*gp^2*k*nG*v^2)/
      16 + (75*g^2*gp^4*k*nG*v^2)/16 + (163*gp^6*k*nG*v^2)/48 - 
     15*g^4*k^2*nG*v^2 - 15*gp^4*k^2*nG*v^2 - (335*g^8*Nc*nG*v^2)/64 - 
     (317*g^6*gp^2*Nc*nG*v^2)/288 - (437*g^4*gp^4*Nc*nG*v^2)/648 + 
     (385*g^2*gp^6*Nc*nG*v^2)/2592 + (121*gp^8*Nc*nG*v^2)/1728 + 
     (569*g^6*k*Nc*nG*v^2)/48 + (25*g^4*gp^2*k*Nc*nG*v^2)/16 + 
     (275*g^2*gp^4*k*Nc*nG*v^2)/144 + (1793*gp^6*k*Nc*nG*v^2)/1296 - 
     15*g^4*k^2*Nc*nG*v^2 - (55*gp^4*k^2*Nc*nG*v^2)/9 + (g^8*nG^2*v^2)/8 + 
     (g^6*gp^2*nG^2*v^2)/36 + (g^4*gp^4*nG^2*v^2)/12 + 
     (g^2*gp^6*nG^2*v^2)/4 + (3*gp^8*nG^2*v^2)/8 - (g^6*k*nG^2*v^2)/6 - 
     (gp^6*k*nG^2*v^2)/2 + (g^8*Nc*nG^2*v^2)/4 + (g^6*gp^2*Nc*nG^2*v^2)/18 + 
     (19*g^4*gp^4*Nc*nG^2*v^2)/162 + (11*g^2*gp^6*Nc*nG^2*v^2)/54 + 
     (11*gp^8*Nc*nG^2*v^2)/36 - (g^6*k*Nc*nG^2*v^2)/3 - 
     (11*gp^6*k*Nc*nG^2*v^2)/27 + (g^8*Nc^2*nG^2*v^2)/8 + 
     (g^6*gp^2*Nc^2*nG^2*v^2)/36 + (11*g^4*gp^4*Nc^2*nG^2*v^2)/324 + 
     (121*g^2*gp^6*Nc^2*nG^2*v^2)/2916 + (121*gp^8*Nc^2*nG^2*v^2)/1944 - 
     (g^6*k*Nc^2*nG^2*v^2)/6 - (121*gp^6*k*Nc^2*nG^2*v^2)/1458 + 
     (91*g^6*Nc*v^2*yt^2)/64 - (9*CF*g^4*g3^2*Nc*v^2*yt^2)/8 - 
     (95*g^4*gp^2*Nc*v^2*yt^2)/192 - (3*CF*g^2*g3^2*gp^2*Nc*v^2*yt^2)/4 - 
     (155*g^2*gp^4*Nc*v^2*yt^2)/192 - (3*CF*g3^2*gp^4*Nc*v^2*yt^2)/8 - 
     (13*gp^6*Nc*v^2*yt^2)/64 + (893*g^4*k*Nc*v^2*yt^2)/16 + 
     (45*CF*g^2*g3^2*k*Nc*v^2*yt^2)/2 + 12*CF^2*g3^4*k*Nc*v^2*yt^2 + 
     (22*CF*CG*g3^4*k*Nc*v^2*yt^2)/3 + (203*g^2*gp^2*k*Nc*v^2*yt^2)/8 + 
     (61*CF*g3^2*gp^2*k*Nc*v^2*yt^2)/6 + (1381*gp^4*k*Nc*v^2*yt^2)/144 - 
     279*g^2*k^2*Nc*v^2*yt^2 - 120*CF*g3^2*k^2*Nc*v^2*yt^2 - 
     (319*gp^2*k^2*Nc*v^2*yt^2)/3 + 864*k^3*Nc*v^2*yt^2 - 
     (g^6*Nc*nG*v^2*yt^2)/8 - (g^4*gp^2*Nc*nG*v^2*yt^2)/24 - 
     (g^2*gp^4*Nc*nG*v^2*yt^2)/8 - (gp^6*Nc*nG*v^2*yt^2)/8 - 
     g^4*k*Nc*nG*v^2*yt^2 - (11*gp^4*k*Nc*nG*v^2*yt^2)/9 - 
     (g^6*Nc^2*nG*v^2*yt^2)/8 - (g^4*gp^2*Nc^2*nG*v^2*yt^2)/24 - 
     (11*g^2*gp^4*Nc^2*nG*v^2*yt^2)/216 - (11*gp^6*Nc^2*nG*v^2*yt^2)/216 - 
     g^4*k*Nc^2*nG*v^2*yt^2 - (121*gp^4*k*Nc^2*nG*v^2*yt^2)/243 - 
     (16*CF*g3^4*k*Nc*nG*TF*v^2*yt^2)/3 - (957*g^4*Nc*v^2*yt^4)/32 - 
     27*CF*g^2*g3^2*Nc*v^2*yt^4 - 48*CF^2*g3^4*Nc*v^2*yt^4 - 
     (44*CF*CG*g3^4*Nc*v^2*yt^4)/3 - (195*g^2*gp^2*Nc*v^2*yt^4)/16 - 
     (59*CF*g3^2*gp^2*Nc*v^2*yt^4)/3 - (4201*gp^4*Nc*v^2*yt^4)/864 + 
     (477*g^2*k*Nc*v^2*yt^4)/4 + 87*CF*g3^2*k*Nc*v^2*yt^4 + 
     (593*gp^2*k*Nc*v^2*yt^4)/12 - 354*k^2*Nc*v^2*yt^4 + 
     (3*g^4*Nc^2*v^2*yt^4)/8 + (g^2*gp^2*Nc^2*v^2*yt^4)/4 + 
     (gp^4*Nc^2*v^2*yt^4)/8 - 9*g^2*k*Nc^2*v^2*yt^4 - 
     12*CF*g3^2*k*Nc^2*v^2*yt^4 - (13*gp^2*k*Nc^2*v^2*yt^4)/3 + 
     72*k^2*Nc^2*v^2*yt^4 + (3*g^4*Nc*nG*v^2*yt^4)/4 + 
     (43*gp^4*Nc*nG*v^2*yt^4)/36 + (3*g^4*Nc^2*nG*v^2*yt^4)/4 + 
     (473*gp^4*Nc^2*nG*v^2*yt^4)/972 + (32*CF*g3^4*Nc*nG*TF*v^2*yt^4)/3 + 
     9*g^2*Nc*v^2*yt^6 + 30*CF*g3^2*Nc*v^2*yt^6 + (19*gp^2*Nc*v^2*yt^6)/3 - 
     (45*k*Nc*v^2*yt^6)/2 + (27*g^2*Nc^2*v^2*yt^6)/4 + 
     18*CF*g3^2*Nc^2*v^2*yt^6 + (17*gp^2*Nc^2*v^2*yt^6)/4 - 
     (105*k*Nc^2*v^2*yt^6)/2 + 2*k*Nc^3*v^2*yt^6 - (9*Nc*v^2*yt^8)/2 + 
     (5*Nc^2*v^2*yt^8)/2 - 2*Nc^3*v^2*yt^8
 
counter[k][1, 1] = (9*g^4)/16 + (3*g^2*gp^2)/8 + (3*gp^4)/16 - (9*g^2*k)/2 - 
     (3*gp^2*k)/2 + 12*k^2 + 2*k*Nc*yt^2 - Nc*yt^4
 
counter[k][2, 1] = (497*g^6)/64 - (97*g^4*gp^2)/192 - (239*g^2*gp^4)/192 - 
     (59*gp^6)/192 - (313*g^4*k)/32 + (39*g^2*gp^2*k)/16 + (229*gp^4*k)/96 + 
     27*g^2*k^2 + 9*gp^2*k^2 - 78*k^3 - (g^6*nG)/4 - (g^4*gp^2*nG)/12 - 
     (g^2*gp^4*nG)/4 - (gp^6*nG)/4 + (5*g^4*k*nG)/8 + (5*gp^4*k*nG)/8 - 
     (g^6*Nc*nG)/4 - (g^4*gp^2*Nc*nG)/12 - (11*g^2*gp^4*Nc*nG)/108 - 
     (11*gp^6*Nc*nG)/108 + (5*g^4*k*Nc*nG)/8 + (55*gp^4*k*Nc*nG)/216 - 
     (3*g^4*Nc*yt^2)/16 + (7*g^2*gp^2*Nc*yt^2)/8 - (19*gp^4*Nc*yt^2)/48 + 
     (15*g^2*k*Nc*yt^2)/8 + 5*CF*g3^2*k*Nc*yt^2 + (85*gp^2*k*Nc*yt^2)/72 - 
     12*k^2*Nc*yt^2 - 2*CF*g3^2*Nc*yt^4 - (2*gp^2*Nc*yt^4)/9 - 
     (k*Nc*yt^4)/4 + (5*Nc*yt^6)/2
 
counter[k][2, 2] = (-339*g^6)/64 - (167*g^4*gp^2)/64 - (43*g^2*gp^4)/64 - 
     (7*gp^6)/64 + 33*g^4*k + (45*g^2*gp^2*k)/4 + (13*gp^4*k)/4 - 
     81*g^2*k^2 - 27*gp^2*k^2 + 144*k^3 + (3*g^6*nG)/16 + (g^4*gp^2*nG)/16 + 
     (3*g^2*gp^4*nG)/16 + (3*gp^6*nG)/16 - (3*g^4*k*nG)/4 - (3*gp^4*k*nG)/4 + 
     (3*g^6*Nc*nG)/16 + (g^4*gp^2*Nc*nG)/16 + (11*g^2*gp^4*Nc*nG)/144 + 
     (11*gp^6*Nc*nG)/144 - (3*g^4*k*Nc*nG)/4 - (11*gp^4*k*Nc*nG)/36 + 
     (9*g^4*Nc*yt^2)/16 + (3*g^2*gp^2*Nc*yt^2)/8 + (3*gp^4*Nc*yt^2)/16 - 
     (45*g^2*k*Nc*yt^2)/4 - 6*CF*g3^2*k*Nc*yt^2 - (53*gp^2*k*Nc*yt^2)/12 + 
     36*k^2*Nc*yt^2 + (9*g^2*Nc*yt^4)/2 + 6*CF*g3^2*Nc*yt^4 + 
     (13*gp^2*Nc*yt^4)/6 - (21*k*Nc*yt^4)/2 + 3*k*Nc^2*yt^4 - (3*Nc*yt^6)/2 - 
     2*Nc^2*yt^6
 
counter[k][3, 1] = (982291*g^8)/9216 - (54053*g^6*gp^2)/10368 - 
     (64693*g^4*gp^4)/10368 - (29779*g^2*gp^6)/20736 - (6845*gp^8)/27648 - 
     (46489*g^6*k)/864 + (4553*g^4*gp^2*k)/96 + (979*g^2*gp^4*k)/24 + 
     (12679*gp^6*k)/1296 + (665*g^4*k^2)/8 - 111*g^2*gp^2*k^2 - 61*gp^4*k^2 - 
     158*g^2*k^3 - (158*gp^2*k^3)/3 + 1196*k^4 - (14749*g^8*nG)/2304 - 
     (11095*g^6*gp^2*nG)/10368 - (5129*g^4*gp^4*nG)/5184 - 
     (5375*g^2*gp^6*nG)/3456 - (5987*gp^8*nG)/2304 + (3515*g^6*k*nG)/432 + 
     (37*g^4*gp^2*k*nG)/16 + (33*g^2*gp^4*k*nG)/8 + (1469*gp^6*k*nG)/216 - 
     (47*g^4*k^2*nG)/4 - (47*gp^4*k^2*nG)/4 - (14749*g^8*Nc*nG)/2304 - 
     (51*CF*g^6*g3^2*Nc*nG)/32 - (7423*g^6*gp^2*Nc*nG)/10368 - 
     (17*CF*g^4*g3^2*gp^2*Nc*nG)/32 + (16579*g^4*gp^4*Nc*nG)/46656 - 
     (187*CF*g^2*g3^2*gp^4*Nc*nG)/288 - (23629*g^2*gp^6*Nc*nG)/93312 - 
     (187*CF*g3^2*gp^6*Nc*nG)/288 - (29057*gp^8*Nc*nG)/62208 + 
     (3515*g^6*k*Nc*nG)/432 + (45*CF*g^4*g3^2*k*Nc*nG)/8 + 
     (17*g^4*gp^2*k*Nc*nG)/16 + (91*g^2*gp^4*k*Nc*nG)/72 + 
     (55*CF*g3^2*gp^4*k*Nc*nG)/24 + (10759*gp^6*k*Nc*nG)/5832 - 
     (47*g^4*k^2*Nc*nG)/4 - (517*gp^4*k^2*Nc*nG)/108 - (5*g^8*nG^2)/144 - 
     (5*g^6*gp^2*nG^2)/648 - (5*g^4*gp^4*nG^2)/216 - (5*g^2*gp^6*nG^2)/72 - 
     (5*gp^8*nG^2)/48 + (35*g^6*k*nG^2)/216 + (35*gp^6*k*nG^2)/72 - 
     (5*g^8*Nc*nG^2)/72 - (5*g^6*gp^2*Nc*nG^2)/324 - 
     (95*g^4*gp^4*Nc*nG^2)/2916 - (55*g^2*gp^6*Nc*nG^2)/972 - 
     (55*gp^8*Nc*nG^2)/648 + (35*g^6*k*Nc*nG^2)/108 + 
     (385*gp^6*k*Nc*nG^2)/972 - (5*g^8*Nc^2*nG^2)/144 - 
     (5*g^6*gp^2*Nc^2*nG^2)/648 - (55*g^4*gp^4*Nc^2*nG^2)/5832 - 
     (605*g^2*gp^6*Nc^2*nG^2)/52488 - (605*gp^8*Nc^2*nG^2)/34992 + 
     (35*g^6*k*Nc^2*nG^2)/216 + (4235*gp^6*k*Nc^2*nG^2)/52488 - 
     (1913*g^6*Nc*yt^2)/256 + (217*CF*g^4*g3^2*Nc*yt^2)/32 + 
     (3103*g^4*gp^2*Nc*yt^2)/2304 + (83*CF*g^2*g3^2*gp^2*Nc*yt^2)/16 + 
     (23521*g^2*gp^4*Nc*yt^2)/6912 + (587*CF*g3^2*gp^4*Nc*yt^2)/288 + 
     (42943*gp^6*Nc*yt^2)/20736 - (437*g^4*k*Nc*yt^2)/64 - 
     (163*CF*g^2*g3^2*k*Nc*yt^2)/8 - (119*CF^2*g3^4*k*Nc*yt^2)/6 + 
     (77*CF*CG*g3^4*k*Nc*yt^2)/3 - (6509*g^2*gp^2*k*Nc*yt^2)/288 - 
     (2419*CF*g3^2*gp^2*k*Nc*yt^2)/216 - (112447*gp^4*k*Nc*yt^2)/15552 + 
     (71*g^2*k^2*Nc*yt^2)/4 - 102*CF*g3^2*k^2*Nc*yt^2 - 
     (65*gp^2*k^2*Nc*yt^2)/12 + 97*k^3*Nc*yt^2 + (3*g^6*Nc*nG*yt^2)/8 + 
     (g^4*gp^2*Nc*nG*yt^2)/72 + (g^2*gp^4*Nc*nG*yt^2)/24 + 
     (43*gp^6*Nc*nG*yt^2)/72 - (7*g^4*k*Nc*nG*yt^2)/16 - 
     (127*gp^4*k*Nc*nG*yt^2)/144 + (3*g^6*Nc^2*nG*yt^2)/8 + 
     (g^4*gp^2*Nc^2*nG*yt^2)/72 + (11*g^2*gp^4*Nc^2*nG*yt^2)/648 + 
     (473*gp^6*Nc^2*nG*yt^2)/1944 - (7*g^4*k*Nc^2*nG*yt^2)/16 - 
     (1397*gp^4*k*Nc^2*nG*yt^2)/3888 - (32*CF*g3^4*k*Nc*nG*TF*yt^2)/3 + 
     (1493*g^4*Nc*yt^4)/128 - (31*CF*g^2*g3^2*Nc*yt^4)/24 + 
     (131*CF^2*g3^4*Nc*yt^4)/6 - (109*CF*CG*g3^4*Nc*yt^4)/6 - 
     (1871*g^2*gp^2*Nc*yt^4)/1728 + (931*CF*g3^2*gp^2*Nc*yt^4)/216 + 
     (56345*gp^4*Nc*yt^4)/31104 - (517*g^2*k*Nc*yt^4)/8 + 
     (895*CF*g3^2*k*Nc*yt^4)/12 - (2161*gp^2*k*Nc*yt^4)/216 + 
     (263*k^2*Nc*yt^4)/2 + (g^4*Nc^2*yt^4)/16 + (11*g^2*gp^2*Nc^2*yt^4)/72 + 
     (619*gp^4*Nc^2*yt^4)/1296 - (3*g^2*k*Nc^2*yt^4)/2 - 
     (gp^2*k*Nc^2*yt^4)/2 - 12*k^2*Nc^2*yt^4 - (13*g^4*Nc*nG*yt^4)/48 - 
     (23*gp^4*Nc*nG*yt^4)/144 - (13*g^4*Nc^2*nG*yt^4)/48 - 
     (253*gp^4*Nc^2*nG*yt^4)/3888 + 16*CF*g3^4*Nc*TF*yt^4 + 
     (20*CF*g3^4*Nc*nG*TF*yt^4)/3 + (379*g^2*Nc*yt^6)/32 - 
     (19*CF*g3^2*Nc*yt^6)/6 + (3467*gp^2*Nc*yt^6)/864 - (627*k*Nc*yt^6)/8 + 
     (80*k*Nc^2*yt^6)/3 + (13*Nc*yt^8)/6 - (65*Nc^2*yt^8)/8 - 
     (927*g^8*zeta3)/128 - (135*g^6*gp^2*zeta3)/32 + 
     (291*g^4*gp^4*zeta3)/64 + (25*g^2*gp^6*zeta3)/32 + (33*gp^8*zeta3)/128 + 
     (753*g^6*k*zeta3)/8 - (83*g^4*gp^2*k*zeta3)/8 - (g^2*gp^4*k*zeta3)/8 + 
     (3*gp^6*k*zeta3)/8 - 171*g^4*k^2*zeta3 - 54*g^2*gp^2*k^2*zeta3 - 
     27*gp^4*k^2*zeta3 + 24*g^2*k^3*zeta3 + 8*gp^2*k^3*zeta3 + 
     672*k^4*zeta3 - (15*g^8*nG*zeta3)/4 + (g^6*gp^2*nG*zeta3)/4 + 
     (7*g^4*gp^4*nG*zeta3)/4 + (3*g^2*gp^6*nG*zeta3)/2 + 
     (9*gp^8*nG*zeta3)/4 + (15*g^6*k*nG*zeta3)/2 - (3*g^4*gp^2*k*nG*zeta3)/
      2 - (3*g^2*gp^4*k*nG*zeta3)/2 - (9*gp^6*k*nG*zeta3)/2 - 
     (15*g^8*Nc*nG*zeta3)/4 + (3*CF*g^6*g3^2*Nc*nG*zeta3)/2 - 
     (g^6*gp^2*Nc*nG*zeta3)/12 + (CF*g^4*g3^2*gp^2*Nc*nG*zeta3)/2 + 
     (7*g^4*gp^4*Nc*nG*zeta3)/36 + (11*CF*g^2*g3^2*gp^4*Nc*nG*zeta3)/18 + 
     (41*g^2*gp^6*Nc*nG*zeta3)/162 + (11*CF*g3^2*gp^6*Nc*nG*zeta3)/18 + 
     (137*gp^8*Nc*nG*zeta3)/324 + (15*g^6*k*Nc*nG*zeta3)/2 - 
     6*CF*g^4*g3^2*k*Nc*nG*zeta3 - (g^4*gp^2*k*Nc*nG*zeta3)/6 - 
     (g^2*gp^4*k*Nc*nG*zeta3)/6 - (22*CF*g3^2*gp^4*k*Nc*nG*zeta3)/9 - 
     (137*gp^6*k*Nc*nG*zeta3)/162 + (33*g^6*Nc*yt^2*zeta3)/4 - 
     (9*CF*g^4*g3^2*Nc*yt^2*zeta3)/2 + (3*g^4*gp^2*Nc*yt^2*zeta3)/4 - 
     3*CF*g^2*g3^2*gp^2*Nc*yt^2*zeta3 - (g^2*gp^4*Nc*yt^2*zeta3)/3 - 
     (3*CF*g3^2*gp^4*Nc*yt^2*zeta3)/2 - (5*gp^6*Nc*yt^2*zeta3)/18 - 
     (39*g^4*k*Nc*yt^2*zeta3)/2 + 18*CF*g^2*g3^2*k*Nc*yt^2*zeta3 + 
     24*CF^2*g3^4*k*Nc*yt^2*zeta3 - 12*CF*CG*g3^4*k*Nc*yt^2*zeta3 + 
     (59*g^2*gp^2*k*Nc*yt^2*zeta3)/3 + (34*CF*g3^2*gp^2*k*Nc*yt^2*zeta3)/3 - 
     (449*gp^4*k*Nc*yt^2*zeta3)/54 - 48*g^2*k^2*Nc*yt^2*zeta3 + 
     96*CF*g3^2*k^2*Nc*yt^2*zeta3 - (16*gp^2*k^2*Nc*yt^2*zeta3)/3 - 
     (91*g^4*Nc*yt^4*zeta3)/16 + 2*CF*g^2*g3^2*Nc*yt^4*zeta3 - 
     16*CF^2*g3^4*Nc*yt^4*zeta3 + 8*CF*CG*g3^4*Nc*yt^4*zeta3 - 
     (743*g^2*gp^2*Nc*yt^4*zeta3)/72 - (14*CF*g3^2*gp^2*Nc*yt^4*zeta3)/9 + 
     (2957*gp^4*Nc*yt^4*zeta3)/1296 + 57*g^2*k*Nc*yt^4*zeta3 - 
     108*CF*g3^2*k*Nc*yt^4*zeta3 + (19*gp^2*k*Nc*yt^4*zeta3)/3 + 
     84*k^2*Nc*yt^4*zeta3 - 3*g^2*Nc*yt^6*zeta3 + 20*CF*g3^2*Nc*yt^6*zeta3 + 
     (17*gp^2*Nc*yt^6*zeta3)/9 - 22*k*Nc*yt^6*zeta3 - 4*Nc*yt^8*zeta3
 
counter[k][3, 2] = (-148949*g^8)/1536 - (2119*g^6*gp^2)/216 + 
     (13091*g^4*gp^4)/1728 + (9431*g^2*gp^6)/3456 + (2155*gp^8)/4608 + 
     (166967*g^6*k)/576 - (53*g^4*gp^2*k)/64 - (1875*g^2*gp^4*k)/64 - 
     (12709*gp^6*k)/1728 - 466*g^4*k^2 - (177*g^2*gp^2*k^2)/2 + 
     (187*gp^4*k^2)/12 + 1233*g^2*k^3 + 411*gp^2*k^3 - 2184*k^4 + 
     (2603*g^8*nG)/384 + (2537*g^6*gp^2*nG)/1728 + (605*g^4*gp^4*nG)/432 + 
     (343*g^2*gp^6*nG)/576 + (85*gp^8*nG)/384 - (1303*g^6*k*nG)/72 - 
     (19*g^4*gp^2*k*nG)/8 - (51*g^2*gp^4*k*nG)/8 - (317*gp^6*k*nG)/72 + 
     (31*g^4*k^2*nG)/2 + (31*gp^4*k^2*nG)/2 + (2603*g^8*Nc*nG)/384 + 
     (3*CF*g^6*g3^2*Nc*nG)/8 + (2393*g^6*gp^2*Nc*nG)/1728 + 
     (CF*g^4*g3^2*gp^2*Nc*nG)/8 + (2027*g^4*gp^4*Nc*nG)/3888 + 
     (11*CF*g^2*g3^2*gp^4*Nc*nG)/72 + (2381*g^2*gp^6*Nc*nG)/15552 + 
     (11*CF*g3^2*gp^6*Nc*nG)/72 + (295*gp^8*Nc*nG)/10368 - 
     (1303*g^6*k*Nc*nG)/72 - (3*CF*g^4*g3^2*k*Nc*nG)/2 - 
     (49*g^4*gp^2*k*Nc*nG)/24 - (179*g^2*gp^4*k*Nc*nG)/72 - 
     (11*CF*g3^2*gp^4*k*Nc*nG)/18 - (3007*gp^6*k*Nc*nG)/1944 + 
     (31*g^4*k^2*Nc*nG)/2 + (341*gp^4*k^2*Nc*nG)/54 - (g^8*nG^2)/12 - 
     (g^6*gp^2*nG^2)/54 - (g^4*gp^4*nG^2)/18 - (g^2*gp^6*nG^2)/6 - 
     (gp^8*nG^2)/4 + (5*g^6*k*nG^2)/36 + (5*gp^6*k*nG^2)/12 - 
     (g^8*Nc*nG^2)/6 - (g^6*gp^2*Nc*nG^2)/27 - (19*g^4*gp^4*Nc*nG^2)/243 - 
     (11*g^2*gp^6*Nc*nG^2)/81 - (11*gp^8*Nc*nG^2)/54 + (5*g^6*k*Nc*nG^2)/18 + 
     (55*gp^6*k*Nc*nG^2)/162 - (g^8*Nc^2*nG^2)/12 - (g^6*gp^2*Nc^2*nG^2)/54 - 
     (11*g^4*gp^4*Nc^2*nG^2)/486 - (121*g^2*gp^6*Nc^2*nG^2)/4374 - 
     (121*gp^8*Nc^2*nG^2)/2916 + (5*g^6*k*Nc^2*nG^2)/36 + 
     (605*gp^6*k*Nc^2*nG^2)/8748 + (1551*g^6*Nc*yt^2)/128 + 
     (21*CF*g^4*g3^2*Nc*yt^2)/16 - (6193*g^4*gp^2*Nc*yt^2)/1152 - 
     (9*CF*g^2*g3^2*gp^2*Nc*yt^2)/8 - (487*g^2*gp^4*Nc*yt^2)/384 + 
     (53*CF*g3^2*gp^4*Nc*yt^2)/48 + (293*gp^6*Nc*yt^2)/3456 - 
     (1487*g^4*k*Nc*yt^2)/32 + 6*g^2*g3^2*k*Nc*yt^2 - 
     30*CF*g^2*g3^2*k*Nc*yt^2 - 12*CF^2*g3^4*k*Nc*yt^2 - 
     (83*CF*CG*g3^4*k*Nc*yt^2)/3 + (263*g^2*gp^2*k*Nc*yt^2)/48 + 
     (38*g3^2*gp^2*k*Nc*yt^2)/27 - (110*CF*g3^2*gp^2*k*Nc*yt^2)/9 - 
     (4121*gp^4*k*Nc*yt^2)/864 + (381*g^2*k^2*Nc*yt^2)/2 + 
     124*CF*g3^2*k^2*Nc*yt^2 + (1391*gp^2*k^2*Nc*yt^2)/18 - 544*k^3*Nc*yt^2 - 
     (3*g^6*Nc*nG*yt^2)/8 - (g^4*gp^2*Nc*nG*yt^2)/72 - 
     (g^2*gp^4*Nc*nG*yt^2)/24 - (43*gp^6*Nc*nG*yt^2)/72 + 
     (17*g^4*k*Nc*nG*yt^2)/8 + (5515*gp^4*k*Nc*nG*yt^2)/1944 - 
     (3*g^6*Nc^2*nG*yt^2)/8 - (g^4*gp^2*Nc^2*nG*yt^2)/72 - 
     (11*g^2*gp^4*Nc^2*nG*yt^2)/648 - (473*gp^6*Nc^2*nG*yt^2)/1944 + 
     (35*g^4*k*Nc^2*nG*yt^2)/24 + (3905*gp^4*k*Nc^2*nG*yt^2)/5832 + 
     (40*CF*g3^4*k*Nc*nG*TF*yt^2)/3 + (573*g^4*Nc*yt^4)/64 - 
     6*g^2*g3^2*Nc*yt^4 + 9*CF*g^2*g3^2*Nc*yt^4 + 10*CF^2*g3^4*Nc*yt^4 + 
     24*CF*CG*g3^4*Nc*yt^4 + (35*g^2*gp^2*Nc*yt^4)/32 - 
     (38*g3^2*gp^2*Nc*yt^4)/27 + (43*CF*g3^2*gp^2*Nc*yt^4)/9 - 
     (3485*gp^4*Nc*yt^4)/5184 - (99*g^2*k*Nc*yt^4)/16 - 
     (41*CF*g3^2*k*Nc*yt^4)/2 - (139*gp^2*k*Nc*yt^4)/48 + 55*k^2*Nc*yt^4 - 
     (5*g^4*Nc^2*yt^4)/16 + (35*g^2*gp^2*Nc^2*yt^4)/24 - 
     (95*gp^4*Nc^2*yt^4)/144 + (35*g^2*k*Nc^2*yt^4)/8 + 
     15*CF*g3^2*k*Nc^2*yt^4 + (595*gp^2*k*Nc^2*yt^4)/216 - 36*k^2*Nc^2*yt^4 - 
     (7*g^4*Nc*nG*yt^4)/8 - (2869*gp^4*Nc*nG*yt^4)/1944 - 
     (5*g^4*Nc^2*nG*yt^4)/24 - (671*gp^4*Nc^2*nG*yt^4)/5832 - 
     (32*CF*g3^4*Nc*nG*TF*yt^4)/3 - (45*g^2*Nc*yt^6)/2 - 25*CF*g3^2*Nc*yt^6 - 
     (211*gp^2*Nc*yt^6)/18 + (195*k*Nc*yt^6)/4 - (5*g^2*Nc^2*yt^6)/8 - 
     9*CF*g3^2*Nc^2*yt^6 - (181*gp^2*Nc^2*yt^6)/216 + (13*k*Nc^2*yt^6)/3 + 
     (11*Nc*yt^8)/4 + (107*Nc^2*yt^8)/12
 
counter[k][3, 3] = (5651*g^8)/128 + (2693*g^6*gp^2)/144 + 
     (1595*g^4*gp^4)/288 + (149*g^2*gp^6)/144 + (71*gp^8)/384 - 
     (5701*g^6*k)/24 - (725*g^4*gp^2*k)/8 - (107*g^2*gp^4*k)/4 - 
     (167*gp^6*k)/36 + (1299*g^4*k^2)/2 + 261*g^2*gp^2*k^2 + 
     (131*gp^4*k^2)/2 - 1296*g^2*k^3 - 432*gp^2*k^3 + 1728*k^4 - 
     (13*g^8*nG)/4 - (35*g^6*gp^2*nG)/36 - (227*g^4*gp^4*nG)/144 - 
     (25*g^2*gp^6*nG)/48 - (gp^8*nG)/8 + (289*g^6*k*nG)/24 + 
     (13*g^4*gp^2*k*nG)/8 + (39*g^2*gp^4*k*nG)/8 + (59*gp^6*k*nG)/24 - 
     12*g^4*k^2*nG - 12*gp^4*k^2*nG - (13*g^8*Nc*nG)/4 - 
     (35*g^6*gp^2*Nc*nG)/36 - (923*g^4*gp^4*Nc*nG)/1296 - 
     (275*g^2*gp^6*Nc*nG)/1296 - (11*gp^8*Nc*nG)/216 + (289*g^6*k*Nc*nG)/24 + 
     (13*g^4*gp^2*k*Nc*nG)/8 + (143*g^2*gp^4*k*Nc*nG)/72 + 
     (649*gp^6*k*Nc*nG)/648 - 12*g^4*k^2*Nc*nG - (44*gp^4*k^2*Nc*nG)/9 + 
     (g^8*nG^2)/16 + (g^6*gp^2*nG^2)/72 + (g^4*gp^4*nG^2)/24 + 
     (g^2*gp^6*nG^2)/8 + (3*gp^8*nG^2)/16 - (g^6*k*nG^2)/6 - 
     (gp^6*k*nG^2)/2 + (g^8*Nc*nG^2)/8 + (g^6*gp^2*Nc*nG^2)/36 + 
     (19*g^4*gp^4*Nc*nG^2)/324 + (11*g^2*gp^6*Nc*nG^2)/108 + 
     (11*gp^8*Nc*nG^2)/72 - (g^6*k*Nc*nG^2)/3 - (11*gp^6*k*Nc*nG^2)/27 + 
     (g^8*Nc^2*nG^2)/16 + (g^6*gp^2*Nc^2*nG^2)/72 + 
     (11*g^4*gp^4*Nc^2*nG^2)/648 + (121*g^2*gp^6*Nc^2*nG^2)/5832 + 
     (121*gp^8*Nc^2*nG^2)/3888 - (g^6*k*Nc^2*nG^2)/6 - 
     (121*gp^6*k*Nc^2*nG^2)/1458 - (167*g^6*Nc*yt^2)/32 - 
     (9*CF*g^4*g3^2*Nc*yt^2)/4 - (353*g^4*gp^2*Nc*yt^2)/96 - 
     (3*CF*g^2*g3^2*gp^2*Nc*yt^2)/2 - (149*g^2*gp^4*Nc*yt^2)/96 - 
     (3*CF*g3^2*gp^4*Nc*yt^2)/4 - (11*gp^6*Nc*yt^2)/32 + 
     (1403*g^4*k*Nc*yt^2)/16 + 36*CF*g^2*g3^2*k*Nc*yt^2 + 
     12*CF^2*g3^4*k*Nc*yt^2 + (22*CF*CG*g3^4*k*Nc*yt^2)/3 + 
     (299*g^2*gp^2*k*Nc*yt^2)/8 + (44*CF*g3^2*gp^2*k*Nc*yt^2)/3 + 
     (1543*gp^4*k*Nc*yt^2)/144 - 288*g^2*k^2*Nc*yt^2 - 
     96*CF*g3^2*k^2*Nc*yt^2 - (320*gp^2*k^2*Nc*yt^2)/3 + 576*k^3*Nc*yt^2 + 
     (g^6*Nc*nG*yt^2)/8 + (g^4*gp^2*Nc*nG*yt^2)/24 + 
     (g^2*gp^4*Nc*nG*yt^2)/8 + (gp^6*Nc*nG*yt^2)/8 - (7*g^4*k*Nc*nG*yt^2)/4 - 
     (71*gp^4*k*Nc*nG*yt^2)/36 + (g^6*Nc^2*nG*yt^2)/8 + 
     (g^4*gp^2*Nc^2*nG*yt^2)/24 + (11*g^2*gp^4*Nc^2*nG*yt^2)/216 + 
     (11*gp^6*Nc^2*nG*yt^2)/216 - (7*g^4*k*Nc^2*nG*yt^2)/4 - 
     (781*gp^4*k*Nc^2*nG*yt^2)/972 - (16*CF*g3^4*k*Nc*nG*TF*yt^2)/3 - 
     (483*g^4*Nc*yt^4)/16 - 27*CF*g^2*g3^2*Nc*yt^4 - 24*CF^2*g3^4*Nc*yt^4 - 
     (22*CF*CG*g3^4*Nc*yt^4)/3 - (99*g^2*gp^2*Nc*yt^4)/8 - 
     (43*CF*g3^2*gp^2*Nc*yt^4)/3 - (1543*gp^4*Nc*yt^4)/432 + 
     (639*g^2*k*Nc*yt^4)/8 + 39*CF*g3^2*k*Nc*yt^4 + (743*gp^2*k*Nc*yt^4)/24 - 
     168*k^2*Nc*yt^4 + (3*g^4*Nc^2*yt^4)/4 + (g^2*gp^2*Nc^2*yt^4)/2 + 
     (gp^4*Nc^2*yt^4)/4 - (81*g^2*k*Nc^2*yt^4)/4 - 18*CF*g3^2*k*Nc^2*yt^4 - 
     (35*gp^2*k*Nc^2*yt^4)/4 + 72*k^2*Nc^2*yt^4 + (3*g^4*Nc*nG*yt^4)/4 + 
     (35*gp^4*Nc*nG*yt^4)/36 + (3*g^4*Nc^2*nG*yt^4)/4 + 
     (385*gp^4*Nc^2*nG*yt^4)/972 + (16*CF*g3^4*Nc*nG*TF*yt^4)/3 + 
     (63*g^2*Nc*yt^6)/8 + 15*CF*g3^2*Nc*yt^6 + (103*gp^2*Nc*yt^6)/24 - 
     (21*k*Nc*yt^6)/2 + (45*g^2*Nc^2*yt^6)/4 + 18*CF*g3^2*Nc^2*yt^6 + 
     (23*gp^2*Nc^2*yt^6)/4 - 35*k*Nc^2*yt^6 + 4*k*Nc^3*yt^6 - (9*Nc*yt^8)/4 - 
     Nc^2*yt^8 - 3*Nc^3*yt^8
 
counter[m2][1, 1] = (-9*g^2*m2)/4 - (3*gp^2*m2)/4 + 6*k*m2 + m2*Nc*yt^2
 
counter[m2][2, 1] = (-385*g^4*m2)/64 + (15*g^2*gp^2*m2)/32 + 
     (157*gp^4*m2)/192 + 18*g^2*k*m2 + 6*gp^2*k*m2 - 15*k^2*m2 + 
     (5*g^4*m2*nG)/16 + (5*gp^4*m2*nG)/16 + (5*g^4*m2*Nc*nG)/16 + 
     (55*gp^4*m2*Nc*nG)/432 + (15*g^2*m2*Nc*yt^2)/16 + 
     (5*CF*g3^2*m2*Nc*yt^2)/2 + (85*gp^2*m2*Nc*yt^2)/144 - 6*k*m2*Nc*yt^2 - 
     (9*m2*Nc*yt^4)/8
 
counter[m2][2, 2] = (393*g^4*m2)/32 + (45*g^2*gp^2*m2)/16 + (25*gp^4*m2)/32 - 
     27*g^2*k*m2 - 9*gp^2*k*m2 + 54*k^2*m2 - (3*g^4*m2*nG)/8 - 
     (3*gp^4*m2*nG)/8 - (3*g^4*m2*Nc*nG)/8 - (11*gp^4*m2*Nc*nG)/72 - 
     (27*g^2*m2*Nc*yt^2)/8 - 3*CF*g3^2*m2*Nc*yt^2 - (35*gp^2*m2*Nc*yt^2)/24 + 
     12*k*m2*Nc*yt^2 - (9*m2*Nc*yt^4)/4 + m2*Nc^2*yt^4
 
counter[m2][3, 1] = (-39415*g^6*m2)/1728 + (897*g^4*gp^2*m2)/64 + 
     (351*g^2*gp^4*m2)/32 + (839*gp^6*m2)/324 + (3837*g^4*k*m2)/32 - 
     (567*g^2*gp^2*k*m2)/16 - (359*gp^4*k*m2)/32 - 21*g^2*k^2*m2 - 
     7*gp^2*k^2*m2 + 342*k^3*m2 + (2867*g^6*m2*nG)/864 + 
     (29*g^4*gp^2*m2*nG)/32 + (21*g^2*gp^4*m2*nG)/16 + 
     (1145*gp^6*m2*nG)/432 - (51*g^4*k*m2*nG)/8 - (51*gp^4*k*m2*nG)/8 + 
     (2867*g^6*m2*Nc*nG)/864 + (45*CF*g^4*g3^2*m2*Nc*nG)/16 + 
     (9*g^4*gp^2*m2*Nc*nG)/32 + (47*g^2*gp^4*m2*Nc*nG)/144 + 
     (55*CF*g3^2*gp^4*m2*Nc*nG)/48 + (7195*gp^6*m2*Nc*nG)/11664 - 
     (51*g^4*k*m2*Nc*nG)/8 - (187*gp^4*k*m2*Nc*nG)/72 + 
     (35*g^6*m2*nG^2)/432 + (35*gp^6*m2*nG^2)/144 + (35*g^6*m2*Nc*nG^2)/216 + 
     (385*gp^6*m2*Nc*nG^2)/1944 + (35*g^6*m2*Nc^2*nG^2)/432 + 
     (4235*gp^6*m2*Nc^2*nG^2)/104976 - (85*g^4*m2*Nc*yt^2)/128 - 
     (163*CF*g^2*g3^2*m2*Nc*yt^2)/16 - (119*CF^2*g3^4*m2*Nc*yt^2)/12 + 
     (77*CF*CG*g3^4*m2*Nc*yt^2)/6 - (3277*g^2*gp^2*m2*Nc*yt^2)/576 - 
     (2419*CF*g3^2*gp^2*m2*Nc*yt^2)/432 - (123103*gp^4*m2*Nc*yt^2)/31104 + 
     (63*g^2*k*m2*Nc*yt^2)/8 - 51*CF*g3^2*k*m2*Nc*yt^2 - 
     (73*gp^2*k*m2*Nc*yt^2)/24 + (33*k^2*m2*Nc*yt^2)/2 - 
     (7*g^4*m2*Nc*nG*yt^2)/32 - (127*gp^4*m2*Nc*nG*yt^2)/288 - 
     (7*g^4*m2*Nc^2*nG*yt^2)/32 - (1397*gp^4*m2*Nc^2*nG*yt^2)/7776 - 
     (16*CF*g3^4*m2*Nc*nG*TF*yt^2)/3 - (317*g^2*m2*Nc*yt^4)/16 + 
     (149*CF*g3^2*m2*Nc*yt^4)/8 - (323*gp^2*m2*Nc*yt^4)/144 + 
     (111*k*m2*Nc*yt^4)/4 - (3*g^2*m2*Nc^2*yt^4)/4 - (gp^2*m2*Nc^2*yt^4)/4 - 
     6*k*m2*Nc^2*yt^4 - (617*m2*Nc*yt^6)/48 + 8*m2*Nc^2*yt^6 + 
     (237*g^6*m2*zeta3)/16 - (135*g^4*gp^2*m2*zeta3)/16 - 
     (69*g^2*gp^4*m2*zeta3)/16 - (17*gp^6*m2*zeta3)/16 - 54*g^4*k*m2*zeta3 + 
     12*g^2*gp^2*k*m2*zeta3 - 6*gp^4*k*m2*zeta3 - 36*g^2*k^2*m2*zeta3 - 
     12*gp^2*k^2*m2*zeta3 + (15*g^6*m2*nG*zeta3)/4 - 
     (3*g^4*gp^2*m2*nG*zeta3)/4 - (3*g^2*gp^4*m2*nG*zeta3)/4 - 
     (9*gp^6*m2*nG*zeta3)/4 + (15*g^6*m2*Nc*nG*zeta3)/4 - 
     3*CF*g^4*g3^2*m2*Nc*nG*zeta3 - (g^4*gp^2*m2*Nc*nG*zeta3)/12 - 
     (g^2*gp^4*m2*Nc*nG*zeta3)/12 - (11*CF*g3^2*gp^4*m2*Nc*nG*zeta3)/9 - 
     (137*gp^6*m2*Nc*nG*zeta3)/324 - (27*g^4*m2*Nc*yt^2*zeta3)/4 + 
     9*CF*g^2*g3^2*m2*Nc*yt^2*zeta3 + 12*CF^2*g3^4*m2*Nc*yt^2*zeta3 - 
     6*CF*CG*g3^4*m2*Nc*yt^2*zeta3 + (13*g^2*gp^2*m2*Nc*yt^2*zeta3)/2 + 
     (17*CF*g3^2*gp^2*m2*Nc*yt^2*zeta3)/3 - (149*gp^4*m2*Nc*yt^2*zeta3)/108 - 
     36*g^2*k*m2*Nc*yt^2*zeta3 + 48*CF*g3^2*k*m2*Nc*yt^2*zeta3 - 
     (20*gp^2*k*m2*Nc*yt^2*zeta3)/3 + 18*g^2*m2*Nc*yt^4*zeta3 - 
     30*CF*g3^2*m2*Nc*yt^4*zeta3 + (4*gp^2*m2*Nc*yt^4*zeta3)/3 + 
     24*k*m2*Nc*yt^4*zeta3 + 5*m2*Nc*yt^6*zeta3
 
counter[m2][3, 2] = (251341*g^6*m2)/2304 + (849*g^4*gp^2*m2)/256 - 
     (1445*g^2*gp^4*m2)/256 - (10379*gp^6*m2)/6912 - (6123*g^4*k*m2)/32 - 
     (579*g^2*gp^2*k*m2)/16 + (173*gp^4*k*m2)/32 + (1467*g^2*k^2*m2)/4 + 
     (489*gp^2*k^2*m2)/4 - 522*k^3*m2 - (4375*g^6*m2*nG)/576 - 
     (45*g^4*gp^2*m2*nG)/64 - (111*g^2*gp^4*m2*nG)/64 - 
     (701*gp^6*m2*nG)/576 + (51*g^4*k*m2*nG)/8 + (51*gp^4*k*m2*nG)/8 - 
     (4375*g^6*m2*Nc*nG)/576 - (3*CF*g^4*g3^2*m2*Nc*nG)/4 - 
     (103*g^4*gp^2*m2*Nc*nG)/192 - (125*g^2*gp^4*m2*Nc*nG)/192 - 
     (11*CF*g3^2*gp^4*m2*Nc*nG)/36 - (5791*gp^6*m2*Nc*nG)/15552 + 
     (51*g^4*k*m2*Nc*nG)/8 + (187*gp^4*k*m2*Nc*nG)/72 + (5*g^6*m2*nG^2)/72 + 
     (5*gp^6*m2*nG^2)/24 + (5*g^6*m2*Nc*nG^2)/36 + (55*gp^6*m2*Nc*nG^2)/324 + 
     (5*g^6*m2*Nc^2*nG^2)/72 + (605*gp^6*m2*Nc^2*nG^2)/17496 - 
     (991*g^4*m2*Nc*yt^2)/64 + 3*g^2*g3^2*m2*Nc*yt^2 - 
     (75*CF*g^2*g3^2*m2*Nc*yt^2)/8 - 6*CF^2*g3^4*m2*Nc*yt^2 - 
     (83*CF*CG*g3^4*m2*Nc*yt^2)/6 + (5*g^2*gp^2*m2*Nc*yt^2)/96 + 
     (19*g3^2*gp^2*m2*Nc*yt^2)/27 - (305*CF*g3^2*gp^2*m2*Nc*yt^2)/72 - 
     (2681*gp^4*m2*Nc*yt^2)/1728 + (561*g^2*k*m2*Nc*yt^2)/8 + 
     47*CF*g3^2*k*m2*Nc*yt^2 + (2059*gp^2*k*m2*Nc*yt^2)/72 - 
     141*k^2*m2*Nc*yt^2 + (3*g^4*m2*Nc*nG*yt^2)/4 + 
     (1075*gp^4*m2*Nc*nG*yt^2)/972 + (5*g^4*m2*Nc^2*nG*yt^2)/12 + 
     (605*gp^4*m2*Nc^2*nG*yt^2)/2916 + (20*CF*g3^4*m2*Nc*nG*TF*yt^2)/3 + 
     (27*g^2*m2*Nc*yt^4)/8 + (7*CF*g3^2*m2*Nc*yt^4)/4 + 
     (49*gp^2*m2*Nc*yt^4)/24 - (19*k*m2*Nc*yt^4)/4 + (5*g^2*m2*Nc^2*yt^4)/4 + 
     5*CF*g3^2*m2*Nc^2*yt^4 + (85*gp^2*m2*Nc^2*yt^4)/108 - 
     12*k*m2*Nc^2*yt^4 + (75*m2*Nc*yt^6)/8 - (11*m2*Nc^2*yt^6)/8
 
counter[m2][3, 3] = (-28013*g^6*m2)/384 - (2171*g^4*gp^2*m2)/128 - 
     (505*g^2*gp^4*m2)/128 - (773*gp^6*m2)/1152 + (2721*g^4*k*m2)/16 + 
     (477*g^2*gp^2*k*m2)/8 + (233*gp^4*k*m2)/16 - (729*g^2*k^2*m2)/2 - 
     (243*gp^2*k^2*m2)/2 + 540*k^3*m2 + (461*g^6*m2*nG)/96 + 
     (13*g^4*gp^2*m2*nG)/32 + (39*g^2*gp^4*m2*nG)/32 + (55*gp^6*m2*nG)/96 - 
     (15*g^4*k*m2*nG)/4 - (15*gp^4*k*m2*nG)/4 + (461*g^6*m2*Nc*nG)/96 + 
     (13*g^4*gp^2*m2*Nc*nG)/32 + (143*g^2*gp^4*m2*Nc*nG)/288 + 
     (605*gp^6*m2*Nc*nG)/2592 - (15*g^4*k*m2*Nc*nG)/4 - 
     (55*gp^4*k*m2*Nc*nG)/36 - (g^6*m2*nG^2)/12 - (gp^6*m2*nG^2)/4 - 
     (g^6*m2*Nc*nG^2)/6 - (11*gp^6*m2*Nc*nG^2)/54 - (g^6*m2*Nc^2*nG^2)/12 - 
     (121*gp^6*m2*Nc^2*nG^2)/2916 + (623*g^4*m2*Nc*yt^2)/32 + 
     (45*CF*g^2*g3^2*m2*Nc*yt^2)/4 + 6*CF^2*g3^4*m2*Nc*yt^2 + 
     (11*CF*CG*g3^4*m2*Nc*yt^2)/3 + (113*g^2*gp^2*m2*Nc*yt^2)/16 + 
     (61*CF*g3^2*gp^2*m2*Nc*yt^2)/12 + (571*gp^4*m2*Nc*yt^2)/288 - 
     (279*g^2*k*m2*Nc*yt^2)/4 - 30*CF*g3^2*k*m2*Nc*yt^2 - 
     (319*gp^2*k*m2*Nc*yt^2)/12 + 162*k^2*m2*Nc*yt^2 - 
     (g^4*m2*Nc*nG*yt^2)/2 - (11*gp^4*m2*Nc*nG*yt^2)/18 - 
     (g^4*m2*Nc^2*nG*yt^2)/2 - (121*gp^4*m2*Nc^2*nG*yt^2)/486 - 
     (8*CF*g3^4*m2*Nc*nG*TF*yt^2)/3 + (99*g^2*m2*Nc*yt^4)/8 + 
     (15*CF*g3^2*m2*Nc*yt^4)/2 + (119*gp^2*m2*Nc*yt^4)/24 - 
     (69*k*m2*Nc*yt^4)/2 - (9*g^2*m2*Nc^2*yt^4)/2 - 6*CF*g3^2*m2*Nc^2*yt^4 - 
     (13*gp^2*m2*Nc^2*yt^4)/6 + 18*k*m2*Nc^2*yt^4 - (9*m2*Nc*yt^6)/4 - 
     (21*m2*Nc^2*yt^6)/4 + m2*Nc^3*yt^6
 
counter[t][1, 1] = -3*CF*g3^2*v^2*yt^2 - (gp^2*v^2*yt^2)/3 + (3*v^2*yt^4)/4
 
counter[t][2, 1] = (231*g^4*v^2*yt^2)/128 + (9*g^2*g3^2*v^2*yt^2)/4 - 
     (3*CF^2*g3^4*v^2*yt^2)/4 - (97*CF*CG*g3^4*v^2*yt^2)/12 - 
     (21*g^2*gp^2*v^2*yt^2)/64 + (19*g3^2*gp^2*v^2*yt^2)/36 - 
     (19*gp^4*v^2*yt^2)/384 + (3*g^4*nG*v^2*yt^2)/32 + 
     (755*gp^4*nG*v^2*yt^2)/2592 - (5*g^4*Nc*nG*v^2*yt^2)/32 - 
     (55*gp^4*Nc*nG*v^2*yt^2)/864 + (10*CF*g3^4*nG*TF*v^2*yt^2)/3 + 
     (225*g^2*v^2*yt^4)/64 + 3*CF*g3^2*v^2*yt^4 + (131*gp^2*v^2*yt^4)/64 - 
     3*k*v^2*yt^4 - (15*g^2*Nc*v^2*yt^4)/32 - (85*gp^2*Nc*v^2*yt^4)/288 + 
     (3*v^2*yt^6)/8 - (9*Nc*v^2*yt^6)/16
 
counter[t][2, 2] = 9*CF^2*g3^4*v^2*yt^2 + (11*CF*CG*g3^4*v^2*yt^2)/2 + 
     2*CF*g3^2*gp^2*v^2*yt^2 + (gp^4*v^2*yt^2)/12 - (gp^4*nG*v^2*yt^2)/6 - 
     (11*gp^4*Nc*nG*v^2*yt^2)/162 - 4*CF*g3^4*nG*TF*v^2*yt^2 - 
     (27*g^2*v^2*yt^4)/32 - (27*CF*g3^2*v^2*yt^4)/4 - (33*gp^2*v^2*yt^4)/32 + 
     (9*v^2*yt^6)/8 + (3*Nc*v^2*yt^6)/8
 
counter[t][3, 1] = (9307*g^6*v^2*yt^2)/576 + 11*g^4*g3^2*v^2*yt^2 + 
     (177*g^2*g3^4*v^2*yt^2)/8 - (43*CF^3*g3^6*v^2*yt^2)/2 + 
     (43*CF^2*CG*g3^6*v^2*yt^2)/4 - (11413*CF*CG^2*g3^6*v^2*yt^2)/324 + 
     (9*g^4*gp^2*v^2*yt^2)/64 - (107*g^2*g3^2*gp^2*v^2*yt^2)/24 - 
     (127*g3^4*gp^2*v^2*yt^2)/216 + (523*g^2*gp^4*v^2*yt^2)/1152 - 
     (1187*g3^2*gp^4*v^2*yt^2)/648 + (13147*gp^6*v^2*yt^2)/31104 - 
     3*g^4*k*v^2*yt^2 - (5*gp^4*k*v^2*yt^2)/3 - (1553*g^6*nG*v^2*yt^2)/576 + 
     (19*g^4*g3^2*nG*v^2*yt^2)/8 + (19*g^2*g3^4*nG*v^2*yt^2)/3 - 
     (21*g^4*gp^2*nG*v^2*yt^2)/64 + (220*g3^4*gp^2*nG*v^2*yt^2)/81 + 
     (79*g^2*gp^4*nG*v^2*yt^2)/864 + (5281*g3^2*gp^4*nG*v^2*yt^2)/1944 + 
     (194003*gp^6*nG*v^2*yt^2)/69984 - (2381*g^6*Nc*nG*v^2*yt^2)/1728 - 
     (45*CF*g^4*g3^2*Nc*nG*v^2*yt^2)/32 + (g^4*gp^2*Nc*nG*v^2*yt^2)/64 + 
     (g^2*gp^4*Nc*nG*v^2*yt^2)/36 - (55*CF*g3^2*gp^4*Nc*nG*v^2*yt^2)/96 - 
     (2261*gp^6*Nc*nG*v^2*yt^2)/11664 + (85*g^6*nG^2*v^2*yt^2)/96 + 
     (266485*gp^6*nG^2*v^2*yt^2)/209952 - (35*g^6*Nc*nG^2*v^2*yt^2)/432 - 
     (385*gp^6*Nc*nG^2*v^2*yt^2)/3888 - (35*g^6*Nc^2*nG^2*v^2*yt^2)/864 - 
     (4235*gp^6*Nc^2*nG^2*v^2*yt^2)/209952 + (92*CF^2*g3^6*nG*TF*v^2*yt^2)/
      3 + (1112*CF*CG*g3^6*nG*TF*v^2*yt^2)/81 + 
     (560*CF*g3^6*nG^2*TF^2*v^2*yt^2)/81 + (16413*g^4*v^2*yt^4)/512 - 
     28*g^2*g3^2*v^2*yt^4 + (157*CF^2*g3^4*v^2*yt^4)/16 + 
     (239*CF*CG*g3^4*v^2*yt^4)/16 + (2699*g^2*gp^2*v^2*yt^4)/768 - 
     7*g3^2*gp^2*v^2*yt^4 - (44179*gp^4*v^2*yt^4)/41472 - 
     (45*g^2*k*v^2*yt^4)/4 + 2*CF*g3^2*k*v^2*yt^4 - 
     (127*gp^2*k*v^2*yt^4)/36 + (95*k^2*v^2*yt^4)/8 - 
     (811*g^4*Nc*v^2*yt^4)/256 + (163*CF*g^2*g3^2*Nc*v^2*yt^4)/32 - 
     (371*g^2*gp^2*Nc*v^2*yt^4)/1152 + (2419*CF*g3^2*gp^2*Nc*v^2*yt^4)/864 + 
     (52831*gp^4*Nc*v^2*yt^4)/62208 - (117*g^4*nG*v^2*yt^4)/32 - 
     (2875*gp^4*nG*v^2*yt^4)/864 + (7*g^4*Nc*nG*v^2*yt^4)/64 + 
     (127*gp^4*Nc*nG*v^2*yt^4)/576 + (7*g^4*Nc^2*nG*v^2*yt^4)/64 + 
     (1397*gp^4*Nc^2*nG*v^2*yt^4)/15552 + (25*CF*g3^4*TF*v^2*yt^4)/3 - 
     (11*CF*g3^4*nG*TF*v^2*yt^4)/2 - (531*g^2*v^2*yt^6)/32 - 
     (19*CF*g3^2*v^2*yt^6)/2 - (2437*gp^2*v^2*yt^6)/288 + (21*k*v^2*yt^6)/2 + 
     (93*g^2*Nc*v^2*yt^6)/32 - (59*CF*g3^2*Nc*v^2*yt^6)/16 + 
     (211*gp^2*Nc*v^2*yt^6)/288 + 5*k*Nc*v^2*yt^6 + (3*g^2*Nc^2*v^2*yt^6)/8 + 
     (gp^2*Nc^2*v^2*yt^6)/8 - (115*v^2*yt^8)/32 + (11*Nc*v^2*yt^8)/8 - 
     (3*Nc^2*v^2*yt^8)/16 + (99*g^6*v^2*yt^2*zeta3)/32 - 
     (3*g^4*gp^2*v^2*yt^2*zeta3)/32 - (43*g^2*gp^4*v^2*yt^2*zeta3)/96 - 
     (25*gp^6*v^2*yt^2*zeta3)/288 + (9*g^4*k*v^2*yt^2*zeta3)/4 + 
     (3*g^2*gp^2*k*v^2*yt^2*zeta3)/2 + (3*gp^4*k*v^2*yt^2*zeta3)/4 + 
     (45*g^6*nG*v^2*yt^2*zeta3)/8 - 6*g^4*g3^2*nG*v^2*yt^2*zeta3 - 
     8*g^2*g3^4*nG*v^2*yt^2*zeta3 - (g^4*gp^2*nG*v^2*yt^2*zeta3)/8 - 
     (88*g3^4*gp^2*nG*v^2*yt^2*zeta3)/27 - (41*g^2*gp^4*nG*v^2*yt^2*zeta3)/
      72 - (374*g3^2*gp^4*nG*v^2*yt^2*zeta3)/81 - 
     (4273*gp^6*nG*v^2*yt^2*zeta3)/1944 - (15*g^6*Nc*nG*v^2*yt^2*zeta3)/8 + 
     (3*CF*g^4*g3^2*Nc*nG*v^2*yt^2*zeta3)/2 + (g^4*gp^2*Nc*nG*v^2*yt^2*zeta3)/
      24 + (g^2*gp^4*Nc*nG*v^2*yt^2*zeta3)/24 + 
     (11*CF*g3^2*gp^4*Nc*nG*v^2*yt^2*zeta3)/18 + 
     (137*gp^6*Nc*nG*v^2*yt^2*zeta3)/648 - 32*CF^2*g3^6*nG*TF*v^2*yt^2*
      zeta3 + 32*CF*CG*g3^6*nG*TF*v^2*yt^2*zeta3 - (243*g^4*v^2*yt^4*zeta3)/
      16 + 30*g^2*g3^2*v^2*yt^4*zeta3 - 9*CF^2*g3^4*v^2*yt^4*zeta3 - 
     (9*CF*CG*g3^4*v^2*yt^4*zeta3)/2 + (41*g^2*gp^2*v^2*yt^4*zeta3)/8 + 
     10*g3^2*gp^2*v^2*yt^4*zeta3 - (31*gp^4*v^2*yt^4*zeta3)/144 + 
     (21*g^4*Nc*v^2*yt^4*zeta3)/8 - (9*CF*g^2*g3^2*Nc*v^2*yt^4*zeta3)/2 - 
     (3*g^2*gp^2*Nc*v^2*yt^4*zeta3)/4 - (17*CF*g3^2*gp^2*Nc*v^2*yt^4*zeta3)/
      6 - (gp^4*Nc*v^2*yt^4*zeta3)/216 - (3*g^2*Nc*v^2*yt^6*zeta3)/2 + 
     3*CF*g3^2*Nc*v^2*yt^6*zeta3 + (gp^2*Nc*v^2*yt^6*zeta3)/6 + 
     (3*v^2*yt^8*zeta3)/4
 
counter[t][3, 2] = (-3311*g^6*v^2*yt^2)/384 - (43*g^4*g3^2*v^2*yt^2)/8 - 
     (693*CF*g^4*g3^2*v^2*yt^2)/64 - (27*CF*g^2*g3^4*v^2*yt^2)/2 - 
     (11*CG*g^2*g3^4*v^2*yt^2)/4 + (9*CF^3*g3^6*v^2*yt^2)/2 + 
     (151*CF^2*CG*g3^6*v^2*yt^2)/3 + (1679*CF*CG^2*g3^6*v^2*yt^2)/54 - 
     (161*g^4*gp^2*v^2*yt^2)/384 - (3*g^2*g3^2*gp^2*v^2*yt^2)/2 + 
     (63*CF*g^2*g3^2*gp^2*v^2*yt^2)/32 - (19*CF*g3^4*gp^2*v^2*yt^2)/6 + 
     (CF^2*g3^4*gp^2*v^2*yt^2)/2 - (209*CG*g3^4*gp^2*v^2*yt^2)/324 + 
     (97*CF*CG*g3^4*gp^2*v^2*yt^2)/18 + (13*g^2*gp^4*v^2*yt^2)/384 - 
     (209*g3^2*gp^4*v^2*yt^2)/648 + (19*CF*g3^2*gp^4*v^2*yt^2)/64 - 
     (97*gp^6*v^2*yt^2)/3456 - (3*g^6*nG*v^2*yt^2)/64 + 
     (g^4*g3^2*nG*v^2*yt^2)/4 - (9*CF*g^4*g3^2*nG*v^2*yt^2)/16 - 
     (19*g^4*gp^2*nG*v^2*yt^2)/192 - (37*g^2*gp^4*nG*v^2*yt^2)/192 + 
     (19*g3^2*gp^4*nG*v^2*yt^2)/108 - (755*CF*g3^2*gp^4*nG*v^2*yt^2)/432 - 
     (20753*gp^6*nG*v^2*yt^2)/46656 + (661*g^6*Nc*nG*v^2*yt^2)/576 + 
     (g^4*g3^2*Nc*nG*v^2*yt^2)/4 + (15*CF*g^4*g3^2*Nc*nG*v^2*yt^2)/16 + 
     (13*g^4*gp^2*Nc*nG*v^2*yt^2)/192 - (31*g^2*gp^4*Nc*nG*v^2*yt^2)/576 + 
     (209*g3^2*gp^4*Nc*nG*v^2*yt^2)/2916 + (319*CF*g3^2*gp^4*Nc*nG*v^2*yt^2)/
      1296 - (1169*gp^6*Nc*nG*v^2*yt^2)/46656 + (g^6*nG^2*v^2*yt^2)/48 + 
     (755*gp^6*nG^2*v^2*yt^2)/3888 - (g^6*Nc*nG^2*v^2*yt^2)/72 + 
     (1925*gp^6*Nc*nG^2*v^2*yt^2)/52488 - (5*g^6*Nc^2*nG^2*v^2*yt^2)/144 - 
     (605*gp^6*Nc^2*nG^2*v^2*yt^2)/34992 + 2*g^2*g3^4*nG*TF*v^2*yt^2 - 
     3*CF*g^2*g3^4*nG*TF*v^2*yt^2 - (88*CF^2*g3^6*nG*TF*v^2*yt^2)/3 - 
     (968*CF*CG*g3^6*nG*TF*v^2*yt^2)/27 + (38*g3^4*gp^2*nG*TF*v^2*yt^2)/81 - 
     (31*CF*g3^4*gp^2*nG*TF*v^2*yt^2)/9 + (160*CF*g3^6*nG^2*TF^2*v^2*yt^2)/
      27 - (709*g^4*v^2*yt^4)/64 + (45*g^2*g3^2*v^2*yt^4)/8 - 
     (243*CF*g^2*g3^2*v^2*yt^4)/8 - (207*CF^2*g3^4*v^2*yt^4)/8 - 
     (191*CF*CG*g3^4*v^2*yt^4)/8 - (211*g^2*gp^2*v^2*yt^4)/32 + 
     (95*g3^2*gp^2*v^2*yt^4)/72 - (475*CF*g3^2*gp^2*v^2*yt^4)/24 - 
     (235*gp^4*v^2*yt^4)/96 + (27*g^2*k*v^2*yt^4)/4 + 24*CF*g3^2*k*v^2*yt^4 + 
     (59*gp^2*k*v^2*yt^4)/12 - (21*k^2*v^2*yt^4)/2 + 
     (565*g^4*Nc*v^2*yt^4)/384 + (15*CF*g^2*g3^2*Nc*v^2*yt^4)/4 + 
     (145*g^2*gp^2*Nc*v^2*yt^4)/192 + (85*CF*g3^2*gp^2*Nc*v^2*yt^4)/36 + 
     (4403*gp^4*Nc*v^2*yt^4)/10368 + (25*g^4*nG*v^2*yt^4)/32 + 
     (4061*gp^4*nG*v^2*yt^4)/2592 + (5*g^4*Nc*nG*v^2*yt^4)/48 + 
     (109*gp^4*Nc*nG*v^2*yt^4)/1296 - (5*g^4*Nc^2*nG*v^2*yt^4)/96 - 
     (935*gp^4*Nc^2*nG*v^2*yt^4)/23328 + 4*CF*g3^4*TF*v^2*yt^4 + 
     11*CF*g3^4*nG*TF*v^2*yt^4 + (639*g^2*v^2*yt^6)/64 + 
     (21*CF*g3^2*v^2*yt^6)/4 + (1063*gp^2*v^2*yt^6)/192 - 9*k*v^2*yt^6 + 
     (69*g^2*Nc*v^2*yt^6)/64 + (63*CF*g3^2*Nc*v^2*yt^6)/8 + 
     (575*gp^2*Nc*v^2*yt^6)/576 - 3*k*Nc*v^2*yt^6 - 
     (5*g^2*Nc^2*v^2*yt^6)/32 - (85*gp^2*Nc^2*v^2*yt^6)/864 + 
     (21*v^2*yt^8)/16 - (41*Nc*v^2*yt^8)/32 - (3*Nc^2*v^2*yt^8)/8
 
counter[t][3, 3] = -18*CF^3*g3^6*v^2*yt^2 - 33*CF^2*CG*g3^6*v^2*yt^2 - 
     (121*CF*CG^2*g3^6*v^2*yt^2)/9 - 6*CF^2*g3^4*gp^2*v^2*yt^2 - 
     (11*CF*CG*g3^4*gp^2*v^2*yt^2)/3 - (CF*g3^2*gp^4*v^2*yt^2)/2 - 
     (gp^6*v^2*yt^2)/108 + CF*g3^2*gp^4*nG*v^2*yt^2 + 
     (2*gp^6*nG*v^2*yt^2)/27 + (11*CF*g3^2*gp^4*Nc*nG*v^2*yt^2)/27 + 
     (22*gp^6*Nc*nG*v^2*yt^2)/729 - (gp^6*nG^2*v^2*yt^2)/9 - 
     (22*gp^6*Nc*nG^2*v^2*yt^2)/243 - (121*gp^6*Nc^2*nG^2*v^2*yt^2)/6561 + 
     24*CF^2*g3^6*nG*TF*v^2*yt^2 + (176*CF*CG*g3^6*nG*TF*v^2*yt^2)/9 + 
     (8*CF*g3^4*gp^2*nG*TF*v^2*yt^2)/3 - (64*CF*g3^6*nG^2*TF^2*v^2*yt^2)/9 + 
     (339*g^4*v^2*yt^4)/128 + (135*CF*g^2*g3^2*v^2*yt^4)/16 + 
     (63*CF^2*g3^4*v^2*yt^4)/2 + 11*CF*CG*g3^4*v^2*yt^4 + 
     (87*g^2*gp^2*v^2*yt^4)/64 + (157*CF*g3^2*gp^2*v^2*yt^4)/16 + 
     (269*gp^4*v^2*yt^4)/384 - (3*g^4*nG*v^2*yt^4)/32 - 
     (41*gp^4*nG*v^2*yt^4)/96 - (3*g^4*Nc*nG*v^2*yt^4)/32 - 
     (451*gp^4*Nc*nG*v^2*yt^4)/2592 - 8*CF*g3^4*nG*TF*v^2*yt^4 - 
     (81*g^2*v^2*yt^6)/32 - (27*CF*g3^2*v^2*yt^6)/2 - (75*gp^2*v^2*yt^6)/32 - 
     (27*g^2*Nc*v^2*yt^6)/32 - (9*CF*g3^2*Nc*v^2*yt^6)/2 - 
     (25*gp^2*Nc*v^2*yt^6)/32 + (27*v^2*yt^8)/16 + (21*Nc*v^2*yt^8)/16 + 
     (Nc^2*v^2*yt^8)/4
 
counter[v][1, 1] = (9*g^2*v)/8 + (3*gp^2*v)/8 - (Nc*v*yt^2)/2
 
counter[v][2, 1] = (511*g^4*v)/128 - (9*g^2*gp^2*v)/64 - (31*gp^4*v)/384 - 
     (3*k^2*v)/2 - (5*g^4*nG*v)/32 - (5*gp^4*nG*v)/32 - (5*g^4*Nc*nG*v)/32 - 
     (55*gp^4*Nc*nG*v)/864 - (15*g^2*Nc*v*yt^2)/32 - 
     (5*CF*g3^2*Nc*v*yt^2)/4 - (85*gp^2*Nc*v*yt^2)/288 + (9*Nc*v*yt^4)/16
 
counter[v][2, 2] = (-435*g^4*v)/128 + (27*g^2*gp^2*v)/64 + (13*gp^4*v)/128 + 
     (3*g^4*nG*v)/16 + (3*gp^4*nG*v)/16 + (3*g^4*Nc*nG*v)/16 + 
     (11*gp^4*Nc*nG*v)/144 + (3*CF*g3^2*Nc*v*yt^2)/2 + (gp^2*Nc*v*yt^2)/6 - 
     (3*Nc*v*yt^4)/8 - (Nc^2*v*yt^4)/8
 
counter[v][3, 1] = (70519*g^6*v)/3456 - (85*g^4*gp^2*v)/128 - 
     (31*g^2*gp^4*v)/64 - (413*gp^6*v)/2592 - (39*g^4*k*v)/32 - 
     (13*g^2*gp^2*k*v)/16 - (13*gp^4*k*v)/32 - (15*g^2*k^2*v)/2 - 
     (5*gp^2*k^2*v)/2 + 6*k^3*v - (2381*g^6*nG*v)/1728 - 
     (19*g^4*gp^2*nG*v)/64 - (3*g^2*gp^4*nG*v)/16 - (451*gp^6*nG*v)/432 - 
     (2381*g^6*Nc*nG*v)/1728 - (45*CF*g^4*g3^2*Nc*nG*v)/32 + 
     (g^4*gp^2*Nc*nG*v)/64 + (g^2*gp^4*Nc*nG*v)/36 - 
     (55*CF*g3^2*gp^4*Nc*nG*v)/96 - (2261*gp^6*Nc*nG*v)/11664 - 
     (35*g^6*nG^2*v)/864 - (35*gp^6*nG^2*v)/288 - (35*g^6*Nc*nG^2*v)/432 - 
     (385*gp^6*Nc*nG^2*v)/3888 - (35*g^6*Nc^2*nG^2*v)/864 - 
     (4235*gp^6*Nc^2*nG^2*v)/209952 - (811*g^4*Nc*v*yt^2)/256 + 
     (163*CF*g^2*g3^2*Nc*v*yt^2)/32 + (119*CF^2*g3^4*Nc*v*yt^2)/24 - 
     (77*CF*CG*g3^4*Nc*v*yt^2)/12 - (371*g^2*gp^2*Nc*v*yt^2)/1152 + 
     (2419*CF*g3^2*gp^2*Nc*v*yt^2)/864 + (52831*gp^4*Nc*v*yt^2)/62208 + 
     (15*k^2*Nc*v*yt^2)/4 + (7*g^4*Nc*nG*v*yt^2)/64 + 
     (127*gp^4*Nc*nG*v*yt^2)/576 + (7*g^4*Nc^2*nG*v*yt^2)/64 + 
     (1397*gp^4*Nc^2*nG*v*yt^2)/15552 + (8*CF*g3^4*Nc*nG*TF*v*yt^2)/3 + 
     (93*g^2*Nc*v*yt^4)/32 - (5*CF*g3^2*Nc*v*yt^4)/16 + 
     (211*gp^2*Nc*v*yt^4)/288 - (5*k*Nc*v*yt^4)/2 + (3*g^2*Nc^2*v*yt^4)/8 + 
     (gp^2*Nc^2*v*yt^4)/8 + (25*Nc*v*yt^6)/96 - Nc^2*v*yt^6 + 
     (69*g^6*v*zeta3)/32 + (3*g^4*gp^2*v*zeta3)/32 - 
     (3*g^2*gp^4*v*zeta3)/32 + (gp^6*v*zeta3)/32 + (9*g^4*k*v*zeta3)/4 + 
     (3*g^2*gp^2*k*v*zeta3)/2 + (3*gp^4*k*v*zeta3)/4 - 
     (15*g^6*nG*v*zeta3)/8 + (3*g^4*gp^2*nG*v*zeta3)/8 + 
     (3*g^2*gp^4*nG*v*zeta3)/8 + (9*gp^6*nG*v*zeta3)/8 - 
     (15*g^6*Nc*nG*v*zeta3)/8 + (3*CF*g^4*g3^2*Nc*nG*v*zeta3)/2 + 
     (g^4*gp^2*Nc*nG*v*zeta3)/24 + (g^2*gp^4*Nc*nG*v*zeta3)/24 + 
     (11*CF*g3^2*gp^4*Nc*nG*v*zeta3)/18 + (137*gp^6*Nc*nG*v*zeta3)/648 + 
     (21*g^4*Nc*v*yt^2*zeta3)/8 - (9*CF*g^2*g3^2*Nc*v*yt^2*zeta3)/2 - 
     6*CF^2*g3^4*Nc*v*yt^2*zeta3 + 3*CF*CG*g3^4*Nc*v*yt^2*zeta3 - 
     (3*g^2*gp^2*Nc*v*yt^2*zeta3)/4 - (17*CF*g3^2*gp^2*Nc*v*yt^2*zeta3)/6 - 
     (gp^4*Nc*v*yt^2*zeta3)/216 - (3*g^2*Nc*v*yt^4*zeta3)/2 + 
     3*CF*g3^2*Nc*v*yt^4*zeta3 + (gp^2*Nc*v*yt^4*zeta3)/6 - 
     (Nc*v*yt^6*zeta3)/2
 
counter[v][3, 2] = (-283577*g^6*v)/9216 + (1907*g^4*gp^2*v)/1024 + 
     (37*g^2*gp^4*v)/1024 + (643*gp^6*v)/27648 - (9*g^4*k*v)/16 - 
     (3*g^2*gp^2*k*v)/8 - (3*gp^4*k*v)/16 + (45*g^2*k^2*v)/16 + 
     (15*gp^2*k^2*v)/16 - 12*k^3*v + (6887*g^6*nG*v)/2304 + 
     (5*g^4*gp^2*nG*v)/256 - (33*g^2*gp^4*nG*v)/256 + (349*gp^6*nG*v)/2304 + 
     (6887*g^6*Nc*nG*v)/2304 + (3*CF*g^4*g3^2*Nc*nG*v)/8 - 
     (49*g^4*gp^2*Nc*nG*v)/768 - (185*g^2*gp^4*Nc*nG*v)/2304 + 
     (11*CF*g3^2*gp^4*Nc*nG*v)/72 - (gp^6*Nc*nG*v)/62208 - 
     (5*g^6*nG^2*v)/144 - (5*gp^6*nG^2*v)/48 - (5*g^6*Nc*nG^2*v)/72 - 
     (55*gp^6*Nc*nG^2*v)/648 - (5*g^6*Nc^2*nG^2*v)/144 - 
     (605*gp^6*Nc^2*nG^2*v)/34992 + (7*g^4*Nc*v*yt^2)/32 - 
     (3*g^2*g3^2*Nc*v*yt^2)/2 + (15*CF*g^2*g3^2*Nc*v*yt^2)/32 + 
     3*CF^2*g3^4*Nc*v*yt^2 + (83*CF*CG*g3^4*Nc*v*yt^2)/12 + 
     (25*g^2*gp^2*Nc*v*yt^2)/192 - (19*g3^2*gp^2*Nc*v*yt^2)/54 + 
     (205*CF*g3^2*gp^2*Nc*v*yt^2)/288 - (149*gp^4*Nc*v*yt^2)/1728 - 
     (9*k^2*Nc*v*yt^2)/4 - (9*g^4*Nc*nG*v*yt^2)/64 - 
     (4955*gp^4*Nc*nG*v*yt^2)/15552 + (5*g^4*Nc^2*nG*v*yt^2)/192 - 
     (385*gp^4*Nc^2*nG*v*yt^2)/46656 - (10*CF*g3^4*Nc*nG*TF*v*yt^2)/3 - 
     (357*g^2*Nc*v*yt^4)/128 - (39*CF*g3^2*Nc*v*yt^4)/8 - 
     (2111*gp^2*Nc*v*yt^4)/1152 + 3*k*Nc*v*yt^4 + (5*g^2*Nc^2*v*yt^4)/64 - 
     (5*CF*g3^2*Nc^2*v*yt^4)/8 + (85*gp^2*Nc^2*v*yt^4)/1728 + 
     (5*Nc*v*yt^6)/16 + (27*Nc^2*v*yt^6)/32
 
counter[v][3, 3] = (45965*g^6*v)/3072 - (1305*g^4*gp^2*v)/1024 + 
     (117*g^2*gp^4*v)/1024 + (221*gp^6*v)/9216 - (607*g^6*nG*v)/384 + 
     (9*g^4*gp^2*nG*v)/128 + (27*g^2*gp^4*nG*v)/128 + (43*gp^6*nG*v)/384 - 
     (607*g^6*Nc*nG*v)/384 + (9*g^4*gp^2*Nc*nG*v)/128 + 
     (11*g^2*gp^4*Nc*nG*v)/128 + (473*gp^6*Nc*nG*v)/10368 + (g^6*nG^2*v)/24 + 
     (gp^6*nG^2*v)/8 + (g^6*Nc*nG^2*v)/12 + (11*gp^6*Nc*nG^2*v)/108 + 
     (g^6*Nc^2*nG^2*v)/24 + (121*gp^6*Nc^2*nG^2*v)/5832 + 
     (145*g^4*Nc*v*yt^2)/256 - (9*CF*g^2*g3^2*Nc*v*yt^2)/16 - 
     3*CF^2*g3^4*Nc*v*yt^2 - (11*CF*CG*g3^4*Nc*v*yt^2)/6 - 
     (17*g^2*gp^2*Nc*v*yt^2)/128 - (41*CF*g3^2*gp^2*Nc*v*yt^2)/48 - 
     (151*gp^4*Nc*v*yt^2)/2304 - (g^4*Nc*nG*v*yt^2)/32 + 
     (7*gp^4*Nc*nG*v*yt^2)/288 - (g^4*Nc^2*nG*v*yt^2)/32 + 
     (77*gp^4*Nc^2*nG*v*yt^2)/7776 + (4*CF*g3^4*Nc*nG*TF*v*yt^2)/3 + 
     (27*g^2*Nc*v*yt^4)/64 + (9*CF*g3^2*Nc*v*yt^4)/4 + 
     (25*gp^2*Nc*v*yt^4)/64 + (9*g^2*Nc^2*v*yt^4)/64 + 
     (3*CF*g3^2*Nc^2*v*yt^4)/4 + (25*gp^2*Nc^2*v*yt^4)/192 - 
     (3*Nc*v*yt^6)/8 - (5*Nc^2*v*yt^6)/16 - (Nc^3*v*yt^6)/16
 
counter[W][1, 1] = (-59*g^4*v^2)/48 + (3*g^2*gp^2*v^2)/16 + (g^4*nG*v^2)/12 + 
     (g^4*Nc*nG*v^2)/12 - (g^2*Nc*v^2*yt^2)/4
 
counter[W][2, 1] = (-2611*g^6*v^2)/768 - (g^4*gp^2*v^2)/128 - 
     (31*g^2*gp^4*v^2)/768 - (3*g^2*k^2*v^2)/4 + (83*g^6*nG*v^2)/192 + 
     (g^4*gp^2*nG*v^2)/32 - (5*g^2*gp^4*nG*v^2)/64 + (83*g^6*Nc*nG*v^2)/192 + 
     (CF*g^4*g3^2*Nc*nG*v^2)/8 + (g^4*gp^2*Nc*nG*v^2)/288 - 
     (55*g^2*gp^4*Nc*nG*v^2)/1728 - (19*g^4*Nc*v^2*yt^2)/64 - 
     (5*CF*g^2*g3^2*Nc*v^2*yt^2)/8 - (85*g^2*gp^2*Nc*v^2*yt^2)/576 + 
     (9*g^2*Nc*v^2*yt^4)/32
 
counter[W][2, 2] = (8555*g^6*v^2)/1152 - (59*g^4*gp^2*v^2)/64 + 
     (11*g^2*gp^4*v^2)/128 - (263*g^6*nG*v^2)/288 + (g^4*gp^2*nG*v^2)/16 + 
     (3*g^2*gp^4*nG*v^2)/32 - (263*g^6*Nc*nG*v^2)/288 + 
     (g^4*gp^2*Nc*nG*v^2)/16 + (11*g^2*gp^4*Nc*nG*v^2)/288 + 
     (g^6*nG^2*v^2)/36 + (g^6*Nc*nG^2*v^2)/18 + (g^6*Nc^2*nG^2*v^2)/36 + 
     (145*g^4*Nc*v^2*yt^2)/96 + (3*CF*g^2*g3^2*Nc*v^2*yt^2)/4 - 
     (g^2*gp^2*Nc*v^2*yt^2)/96 - (g^4*Nc*nG*v^2*yt^2)/12 - 
     (g^4*Nc^2*nG*v^2*yt^2)/12 - (3*g^2*Nc*v^2*yt^4)/16
 
counter[W][3, 1] = (-227777*g^8*v^2)/10368 + (119*g^6*gp^2*v^2)/768 - 
     (1511*g^4*gp^4*v^2)/6912 - (413*g^2*gp^6*v^2)/5184 - (31*g^6*k*v^2)/64 - 
     (35*g^4*gp^2*k*v^2)/96 - (13*g^2*gp^4*k*v^2)/64 - 4*g^4*k^2*v^2 - 
     (5*g^2*gp^2*k^2*v^2)/4 + 3*g^2*k^3*v^2 + (44153*g^8*nG*v^2)/10368 - 
     (31*g^6*gp^2*nG*v^2)/384 - (253*g^4*gp^4*nG*v^2)/1728 - 
     (451*g^2*gp^6*nG*v^2)/864 + (44153*g^8*Nc*nG*v^2)/10368 - 
     (83*CF*g^6*g3^2*Nc*nG*v^2)/192 - (CF^2*g^4*g3^4*Nc*nG*v^2)/24 + 
     (133*CF*CG*g^4*g3^4*Nc*nG*v^2)/432 + (53*g^6*gp^2*Nc*nG*v^2)/3456 - 
     (CF*g^4*g3^2*gp^2*Nc*nG*v^2)/432 - (71*g^4*gp^4*Nc*nG*v^2)/15552 - 
     (55*CF*g^2*g3^2*gp^4*Nc*nG*v^2)/192 - (2261*g^2*gp^6*Nc*nG*v^2)/23328 - 
     (65*g^8*nG^2*v^2)/648 - (11*g^4*gp^4*nG^2*v^2)/576 - 
     (35*g^2*gp^6*nG^2*v^2)/576 - (65*g^8*Nc*nG^2*v^2)/324 - 
     (77*g^4*gp^4*Nc*nG^2*v^2)/7776 - (385*g^2*gp^6*Nc*nG^2*v^2)/7776 - 
     (65*g^8*Nc^2*nG^2*v^2)/648 - (121*g^4*gp^4*Nc^2*nG^2*v^2)/139968 - 
     (4235*g^2*gp^6*Nc^2*nG^2*v^2)/419904 - (11*CF*g^4*g3^4*Nc*nG^2*TF*v^2)/
      54 - (1135*g^6*Nc*v^2*yt^2)/512 + (461*CF*g^4*g3^2*Nc*v^2*yt^2)/192 + 
     (119*CF^2*g^2*g3^4*Nc*v^2*yt^2)/48 - (77*CF*CG*g^2*g3^4*Nc*v^2*yt^2)/
      24 - (2299*g^4*gp^2*Nc*v^2*yt^2)/6912 + 
     (2419*CF*g^2*g3^2*gp^2*Nc*v^2*yt^2)/1728 + (52831*g^2*gp^4*Nc*v^2*yt^2)/
      124416 + (15*g^2*k^2*Nc*v^2*yt^2)/8 + (7*g^6*Nc*nG*v^2*yt^2)/128 + 
     (127*g^2*gp^4*Nc*nG*v^2*yt^2)/1152 + (7*g^6*Nc^2*nG*v^2*yt^2)/128 + 
     (1397*g^2*gp^4*Nc^2*nG*v^2*yt^2)/31104 + 
     (4*CF*g^2*g3^4*Nc*nG*TF*v^2*yt^2)/3 + (149*g^4*Nc*v^2*yt^4)/96 - 
     (5*CF*g^2*g3^2*Nc*v^2*yt^4)/32 + (211*g^2*gp^2*Nc*v^2*yt^4)/576 - 
     (5*g^2*k*Nc*v^2*yt^4)/4 + (23*g^4*Nc^2*v^2*yt^4)/96 + 
     (g^2*gp^2*Nc^2*v^2*yt^4)/16 + (25*g^2*Nc*v^2*yt^6)/192 - 
     (g^2*Nc^2*v^2*yt^6)/2 + (69*g^8*v^2*zeta3)/64 + 
     (3*g^6*gp^2*v^2*zeta3)/64 - (3*g^4*gp^4*v^2*zeta3)/64 + 
     (g^2*gp^6*v^2*zeta3)/64 + (9*g^6*k*v^2*zeta3)/8 + 
     (3*g^4*gp^2*k*v^2*zeta3)/4 + (3*g^2*gp^4*k*v^2*zeta3)/8 - 
     (15*g^8*nG*v^2*zeta3)/16 + (3*g^6*gp^2*nG*v^2*zeta3)/16 + 
     (3*g^4*gp^4*nG*v^2*zeta3)/16 + (9*g^2*gp^6*nG*v^2*zeta3)/16 - 
     (15*g^8*Nc*nG*v^2*zeta3)/16 + (3*CF*g^6*g3^2*Nc*nG*v^2*zeta3)/4 + 
     (g^6*gp^2*Nc*nG*v^2*zeta3)/48 + (g^4*gp^4*Nc*nG*v^2*zeta3)/48 + 
     (11*CF*g^2*g3^2*gp^4*Nc*nG*v^2*zeta3)/36 + 
     (137*g^2*gp^6*Nc*nG*v^2*zeta3)/1296 + (21*g^6*Nc*v^2*yt^2*zeta3)/16 - 
     (9*CF*g^4*g3^2*Nc*v^2*yt^2*zeta3)/4 - 3*CF^2*g^2*g3^4*Nc*v^2*yt^2*
      zeta3 + (3*CF*CG*g^2*g3^4*Nc*v^2*yt^2*zeta3)/2 - 
     (3*g^4*gp^2*Nc*v^2*yt^2*zeta3)/8 - (17*CF*g^2*g3^2*gp^2*Nc*v^2*yt^2*
       zeta3)/12 - (g^2*gp^4*Nc*v^2*yt^2*zeta3)/432 - 
     (3*g^4*Nc*v^2*yt^4*zeta3)/4 + (3*CF*g^2*g3^2*Nc*v^2*yt^4*zeta3)/2 + 
     (g^2*gp^2*Nc*v^2*yt^4*zeta3)/12 - (g^2*Nc*v^2*yt^6*zeta3)/4
 
counter[W][3, 2] = (1400231*g^8*v^2)/27648 - (8287*g^6*gp^2*v^2)/3072 + 
     (2635*g^4*gp^4*v^2)/9216 - (97*g^2*gp^6*v^2)/27648 - (9*g^6*k*v^2)/32 - 
     (3*g^4*gp^2*k*v^2)/16 - (3*g^2*gp^4*k*v^2)/32 + (95*g^4*k^2*v^2)/16 + 
     (3*g^2*gp^2*k^2*v^2)/16 - 6*g^2*k^3*v^2 - (30937*g^8*nG*v^2)/3456 + 
     (g^6*gp^2*nG*v^2)/256 + (169*g^4*gp^4*nG*v^2)/384 + 
     (107*g^2*gp^6*nG*v^2)/2304 - (g^4*k^2*nG*v^2)/4 - 
     (30937*g^8*Nc*nG*v^2)/3456 - (127*CF*g^6*g3^2*Nc*nG*v^2)/96 - 
     (11*CF*CG*g^4*g3^4*Nc*nG*v^2)/72 + (2059*g^6*gp^2*Nc*nG*v^2)/6912 + 
     (3*CF*g^4*g3^2*gp^2*Nc*nG*v^2)/32 + (1555*g^4*gp^4*Nc*nG*v^2)/10368 + 
     (11*CF*g^2*g3^2*gp^4*Nc*nG*v^2)/144 - (743*g^2*gp^6*Nc*nG*v^2)/62208 - 
     (g^4*k^2*Nc*nG*v^2)/4 + (611*g^8*nG^2*v^2)/1728 + 
     (g^6*gp^2*nG^2*v^2)/48 - (g^4*gp^4*nG^2*v^2)/64 - 
     (5*g^2*gp^6*nG^2*v^2)/96 + (611*g^8*Nc*nG^2*v^2)/864 + 
     (CF*g^6*g3^2*Nc*nG^2*v^2)/12 + (5*g^6*gp^2*Nc*nG^2*v^2)/216 - 
     (g^4*gp^4*Nc*nG^2*v^2)/32 - (55*g^2*gp^6*Nc*nG^2*v^2)/1296 + 
     (611*g^8*Nc^2*nG^2*v^2)/1728 + (CF*g^6*g3^2*Nc^2*nG^2*v^2)/12 + 
     (g^6*gp^2*Nc^2*nG^2*v^2)/432 - (473*g^4*gp^4*Nc^2*nG^2*v^2)/46656 - 
     (605*g^2*gp^6*Nc^2*nG^2*v^2)/69984 + (CF*g^4*g3^4*Nc*nG^2*TF*v^2)/9 + 
     (5165*g^6*Nc*v^2*yt^2)/768 - (3*g^4*g3^2*Nc*v^2*yt^2)/4 + 
     (397*CF*g^4*g3^2*Nc*v^2*yt^2)/96 + (3*CF^2*g^2*g3^4*Nc*v^2*yt^2)/2 + 
     (83*CF*CG*g^2*g3^4*Nc*v^2*yt^2)/24 + (89*g^4*gp^2*Nc*v^2*yt^2)/108 - 
     (19*g^2*g3^2*gp^2*Nc*v^2*yt^2)/108 + (35*CF*g^2*g3^2*gp^2*Nc*v^2*yt^2)/
      288 - (541*g^2*gp^4*Nc*v^2*yt^2)/6912 - (3*g^2*k^2*Nc*v^2*yt^2)/4 - 
     (127*g^6*Nc*nG*v^2*yt^2)/192 - (5*CF*g^4*g3^2*Nc*nG*v^2*yt^2)/24 - 
     (139*g^4*gp^2*Nc*nG*v^2*yt^2)/1728 - (935*g^2*gp^4*Nc*nG*v^2*yt^2)/
      7776 - (37*g^6*Nc^2*nG*v^2*yt^2)/64 - (CF*g^4*g3^2*Nc^2*nG*v^2*yt^2)/
      3 - (91*g^4*gp^2*Nc^2*nG*v^2*yt^2)/1728 + 
     (275*g^2*gp^4*Nc^2*nG*v^2*yt^2)/23328 - 
     (5*CF*g^2*g3^4*Nc*nG*TF*v^2*yt^2)/3 - (25*g^4*Nc*v^2*yt^4)/8 - 
     (39*CF*g^2*g3^2*Nc*v^2*yt^4)/16 - (467*g^2*gp^2*Nc*v^2*yt^4)/576 + 
     (3*g^2*k*Nc*v^2*yt^4)/2 + (19*g^4*Nc^2*v^2*yt^4)/96 + 
     (85*g^2*gp^2*Nc^2*v^2*yt^4)/864 + (3*g^4*Nc*nG*v^2*yt^4)/32 + 
     (3*g^4*Nc^2*nG*v^2*yt^4)/32 + (5*g^2*Nc*v^2*yt^6)/32 + 
     (9*g^2*Nc^2*v^2*yt^6)/32
 
counter[W][3, 3] = (-658735*g^8*v^2)/13824 + (8555*g^6*gp^2*v^2)/1536 - 
     (649*g^4*gp^4*v^2)/1536 + (143*g^2*gp^6*v^2)/4608 + 
     (4801*g^8*nG*v^2)/576 - (263*g^6*gp^2*nG*v^2)/384 - 
     (83*g^4*gp^4*nG*v^2)/192 + (35*g^2*gp^6*nG*v^2)/384 + 
     (4801*g^8*Nc*nG*v^2)/576 - (263*g^6*gp^2*Nc*nG*v^2)/384 - 
     (275*g^4*gp^4*Nc*nG*v^2)/1728 + (385*g^2*gp^6*Nc*nG*v^2)/10368 - 
     (139*g^8*nG^2*v^2)/288 + (g^6*gp^2*nG^2*v^2)/48 + 
     (g^4*gp^4*nG^2*v^2)/32 + (g^2*gp^6*nG^2*v^2)/16 - 
     (139*g^8*Nc*nG^2*v^2)/144 + (g^6*gp^2*Nc*nG^2*v^2)/24 + 
     (19*g^4*gp^4*Nc*nG^2*v^2)/432 + (11*g^2*gp^6*Nc*nG^2*v^2)/216 - 
     (139*g^8*Nc^2*nG^2*v^2)/288 + (g^6*gp^2*Nc^2*nG^2*v^2)/48 + 
     (11*g^4*gp^4*Nc^2*nG^2*v^2)/864 + (121*g^2*gp^6*Nc^2*nG^2*v^2)/11664 + 
     (g^8*nG^3*v^2)/108 + (g^8*Nc*nG^3*v^2)/36 + (g^8*Nc^2*nG^3*v^2)/36 + 
     (g^8*Nc^3*nG^3*v^2)/108 - (11165*g^6*Nc*v^2*yt^2)/1152 - 
     (77*CF*g^4*g3^2*Nc*v^2*yt^2)/16 - (3*CF^2*g^2*g3^4*Nc*v^2*yt^2)/2 - 
     (11*CF*CG*g^2*g3^4*Nc*v^2*yt^2)/12 - (g^4*gp^2*Nc*v^2*yt^2)/288 - 
     (7*CF*g^2*g3^2*gp^2*Nc*v^2*yt^2)/48 - (31*g^2*gp^4*Nc*v^2*yt^2)/1152 + 
     (299*g^6*Nc*nG*v^2*yt^2)/288 + (CF*g^4*g3^2*Nc*nG*v^2*yt^2)/4 - 
     (g^4*gp^2*Nc*nG*v^2*yt^2)/288 - (5*g^2*gp^4*Nc*nG*v^2*yt^2)/144 + 
     (299*g^6*Nc^2*nG*v^2*yt^2)/288 + (CF*g^4*g3^2*Nc^2*nG*v^2*yt^2)/4 - 
     (g^4*gp^2*Nc^2*nG*v^2*yt^2)/288 - (55*g^2*gp^4*Nc^2*nG*v^2*yt^2)/3888 - 
     (g^6*Nc*nG^2*v^2*yt^2)/36 - (g^6*Nc^2*nG^2*v^2*yt^2)/18 - 
     (g^6*Nc^3*nG^2*v^2*yt^2)/36 + (2*CF*g^2*g3^4*Nc*nG*TF*v^2*yt^2)/3 + 
     (43*g^4*Nc*v^2*yt^4)/32 + (9*CF*g^2*g3^2*Nc*v^2*yt^4)/8 + 
     (g^2*gp^2*Nc*v^2*yt^4)/8 - (g^4*Nc*nG*v^2*yt^4)/16 - 
     (g^4*Nc^2*nG*v^2*yt^4)/16 - (3*g^2*Nc*v^2*yt^6)/16 - 
     (g^2*Nc^2*v^2*yt^6)/16
 
counter[yt][1, 1] = (-9*g^2*yt)/8 - 3*CF*g3^2*yt - (17*gp^2*yt)/24 + 
     (3*yt^3)/4 + (Nc*yt^3)/2
 
counter[yt][2, 1] = (-35*g^4*yt)/16 + (9*g^2*g3^2*yt)/4 - 
     (3*CF^2*g3^4*yt)/4 - (97*CF*CG*g3^4*yt)/12 - (3*g^2*gp^2*yt)/16 + 
     (19*g3^2*gp^2*yt)/36 + (gp^4*yt)/32 + (3*k^2*yt)/2 + (g^4*nG*yt)/4 + 
     (145*gp^4*nG*yt)/324 + (10*CF*g3^4*nG*TF*yt)/3 + (225*g^2*yt^3)/64 + 
     3*CF*g3^2*yt^3 + (131*gp^2*yt^3)/64 - 3*k*yt^3 + (5*CF*g3^2*Nc*yt^3)/4 + 
     (3*yt^5)/8 - (9*Nc*yt^5)/8
 
counter[yt][2, 2] = (597*g^4*yt)/128 + (27*CF*g^2*g3^2*yt)/8 + 
     (9*CF^2*g3^4*yt)/2 + (11*CF*CG*g3^4*yt)/2 + (51*g^2*gp^2*yt)/64 + 
     (17*CF*g3^2*gp^2*yt)/8 + (221*gp^4*yt)/1152 - (3*g^4*nG*yt)/16 - 
     (17*gp^4*nG*yt)/48 - (3*g^4*Nc*nG*yt)/16 - (187*gp^4*Nc*nG*yt)/1296 - 
     4*CF*g3^4*nG*TF*yt - (27*g^2*yt^3)/16 - (9*CF*g3^2*yt^3)/2 - 
     (17*gp^2*yt^3)/16 - (9*g^2*Nc*yt^3)/8 - 3*CF*g3^2*Nc*yt^3 - 
     (17*gp^2*Nc*yt^3)/24 + (27*yt^5)/32 + (9*Nc*yt^5)/8 + (3*Nc^2*yt^5)/8
 
counter[yt][3, 1] = (-14677*g^6*yt)/3456 + 11*g^4*g3^2*yt + 
     (177*g^2*g3^4*yt)/8 - (43*CF^3*g3^6*yt)/2 + (43*CF^2*CG*g3^6*yt)/4 - 
     (11413*CF*CG^2*g3^6*yt)/324 + (103*g^4*gp^2*yt)/128 - 
     (107*g^2*g3^2*gp^2*yt)/24 - (127*g3^4*gp^2*yt)/216 + 
     (1081*g^2*gp^4*yt)/1152 - (1187*g3^2*gp^4*yt)/648 + 
     (18103*gp^6*yt)/31104 - (57*g^4*k*yt)/32 + (13*g^2*gp^2*k*yt)/16 - 
     (121*gp^4*k*yt)/96 + (15*g^2*k^2*yt)/2 + (5*gp^2*k^2*yt)/2 - 6*k^3*yt - 
     (1139*g^6*nG*yt)/864 + (19*g^4*g3^2*nG*yt)/8 + (19*g^2*g3^4*nG*yt)/3 - 
     (g^4*gp^2*nG*yt)/32 + (220*g3^4*gp^2*nG*yt)/81 + 
     (241*g^2*gp^4*nG*yt)/864 + (5281*g3^2*gp^4*nG*yt)/1944 + 
     (267065*gp^6*nG*yt)/69984 + (25*g^6*nG^2*yt)/27 + 
     (9125*gp^6*nG^2*yt)/6561 + (92*CF^2*g3^6*nG*TF*yt)/3 + 
     (1112*CF*CG*g3^6*nG*TF*yt)/81 + (560*CF*g3^6*nG^2*TF^2*yt)/81 + 
     (16413*g^4*yt^3)/512 - 28*g^2*g3^2*yt^3 + (157*CF^2*g3^4*yt^3)/16 + 
     (239*CF*CG*g3^4*yt^3)/16 + (2699*g^2*gp^2*yt^3)/768 - 7*g3^2*gp^2*yt^3 - 
     (44179*gp^4*yt^3)/41472 - (45*g^2*k*yt^3)/4 + 2*CF*g3^2*k*yt^3 - 
     (127*gp^2*k*yt^3)/36 + (95*k^2*yt^3)/8 - (119*CF^2*g3^4*Nc*yt^3)/24 + 
     (77*CF*CG*g3^4*Nc*yt^3)/12 - (15*k^2*Nc*yt^3)/4 - (117*g^4*nG*yt^3)/32 - 
     (2875*gp^4*nG*yt^3)/864 + (25*CF*g3^4*TF*yt^3)/3 - 
     (11*CF*g3^4*nG*TF*yt^3)/2 - (8*CF*g3^4*Nc*nG*TF*yt^3)/3 - 
     (531*g^2*yt^5)/32 - (19*CF*g3^2*yt^5)/2 - (2437*gp^2*yt^5)/288 + 
     (21*k*yt^5)/2 - (27*CF*g3^2*Nc*yt^5)/8 + (15*k*Nc*yt^5)/2 - 
     (115*yt^7)/32 + (107*Nc*yt^7)/96 + (13*Nc^2*yt^7)/16 + 
     (15*g^6*yt*zeta3)/16 - (3*g^4*gp^2*yt*zeta3)/16 - 
     (17*g^2*gp^4*yt*zeta3)/48 - (17*gp^6*yt*zeta3)/144 + 
     (15*g^6*nG*yt*zeta3)/2 - 6*g^4*g3^2*nG*yt*zeta3 - 
     8*g^2*g3^4*nG*yt*zeta3 - (g^4*gp^2*nG*yt*zeta3)/2 - 
     (88*g3^4*gp^2*nG*yt*zeta3)/27 - (17*g^2*gp^4*nG*yt*zeta3)/18 - 
     (374*g3^2*gp^4*nG*yt*zeta3)/81 - (1615*gp^6*nG*yt*zeta3)/486 - 
     32*CF^2*g3^6*nG*TF*yt*zeta3 + 32*CF*CG*g3^6*nG*TF*yt*zeta3 - 
     (243*g^4*yt^3*zeta3)/16 + 30*g^2*g3^2*yt^3*zeta3 - 
     9*CF^2*g3^4*yt^3*zeta3 - (9*CF*CG*g3^4*yt^3*zeta3)/2 + 
     (41*g^2*gp^2*yt^3*zeta3)/8 + 10*g3^2*gp^2*yt^3*zeta3 - 
     (31*gp^4*yt^3*zeta3)/144 + 6*CF^2*g3^4*Nc*yt^3*zeta3 - 
     3*CF*CG*g3^4*Nc*yt^3*zeta3 + (3*yt^7*zeta3)/4 + (Nc*yt^7*zeta3)/2
 
counter[yt][3, 2] = (33523*g^6*yt)/1152 - (253*g^4*g3^2*yt)/32 + 
     (105*CF*g^4*g3^2*yt)/16 - (27*CF*g^2*g3^4*yt)/4 + 
     (27*CF^2*g^2*g3^4*yt)/32 - (11*CG*g^2*g3^4*yt)/4 + 
     (291*CF*CG*g^2*g3^4*yt)/32 + (9*CF^3*g3^6*yt)/4 + 
     (313*CF^2*CG*g3^6*yt)/12 + (1679*CF*CG^2*g3^6*yt)/54 + 
     (97*g^4*gp^2*yt)/48 - (35*g^2*g3^2*gp^2*yt)/16 + 
     (9*CF*g^2*g3^2*gp^2*yt)/16 - (19*CF*g3^4*gp^2*yt)/12 + 
     (17*CF^2*g3^4*gp^2*yt)/32 - (209*CG*g3^4*gp^2*yt)/324 + 
     (1649*CF*CG*g3^4*gp^2*yt)/288 - (205*g^2*gp^4*yt)/768 - 
     (893*g3^2*gp^4*yt)/2592 - (3*CF*g3^2*gp^4*yt)/32 - (35*gp^6*yt)/256 + 
     (9*g^4*k*yt)/16 + (3*g^2*gp^2*k*yt)/8 + (3*gp^4*k*yt)/16 - 
     (99*g^2*k^2*yt)/16 - (9*CF*g3^2*k^2*yt)/2 - (41*gp^2*k^2*yt)/16 + 
     12*k^3*yt - (503*g^6*nG*yt)/144 + (g^4*g3^2*nG*yt)/4 - 
     (3*CF*g^4*g3^2*nG*yt)/4 - (7*g^4*gp^2*nG*yt)/24 - 
     (107*g^2*gp^4*nG*yt)/144 + (19*g3^2*gp^4*nG*yt)/108 - 
     (145*CF*g3^2*gp^4*nG*yt)/108 - (9071*gp^6*nG*yt)/11664 - 
     (581*g^6*Nc*nG*yt)/288 + (g^4*g3^2*Nc*nG*yt)/4 - 
     (3*CF*g^4*g3^2*Nc*nG*yt)/8 - (g^4*gp^2*Nc*nG*yt)/32 - 
     (13*g^2*gp^4*Nc*nG*yt)/288 + (209*g3^2*gp^4*Nc*nG*yt)/2916 - 
     (187*CF*g3^2*gp^4*Nc*nG*yt)/648 - (2131*gp^6*Nc*nG*yt)/23328 + 
     (g^6*nG^2*yt)/18 + (145*gp^6*nG^2*yt)/486 + (g^6*Nc*nG^2*yt)/18 + 
     (1595*gp^6*Nc*nG^2*yt)/13122 + 2*g^2*g3^4*nG*TF*yt - 
     (27*CF*g^2*g3^4*nG*TF*yt)/4 - (58*CF^2*g3^6*nG*TF*yt)/3 - 
     (968*CF*CG*g3^6*nG*TF*yt)/27 + (38*g3^4*gp^2*nG*TF*yt)/81 - 
     (43*CF*g3^4*gp^2*nG*TF*yt)/12 + (160*CF*g3^6*nG^2*TF^2*yt)/27 - 
     (9923*g^4*yt^3)/512 + (63*g^2*g3^2*yt^3)/16 - (1485*CF*g^2*g3^2*yt^3)/
      64 - (261*CF^2*g3^4*yt^3)/16 - (285*CF*CG*g3^4*yt^3)/16 - 
     (2225*g^2*gp^2*yt^3)/256 + (133*g3^2*gp^2*yt^3)/144 - 
     (2645*CF*g3^2*gp^2*yt^3)/192 - (1247*gp^4*yt^3)/512 + 
     (81*g^2*k*yt^3)/8 + 15*CF*g3^2*k*yt^3 + (121*gp^2*k*yt^3)/24 - 
     (75*k^2*yt^3)/8 - (227*g^4*Nc*yt^3)/96 + (21*g^2*g3^2*Nc*yt^3)/8 - 
     (75*CF*g^2*g3^2*Nc*yt^3)/32 - (57*CF^2*g3^4*Nc*yt^3)/8 - 
     (263*CF*CG*g3^4*Nc*yt^3)/24 - (7*g^2*gp^2*Nc*yt^3)/32 + 
     (133*g3^2*gp^2*Nc*yt^3)/216 - (425*CF*g3^2*gp^2*Nc*yt^3)/288 + 
     (1345*gp^4*Nc*yt^3)/5184 + (15*k^2*Nc*yt^3)/4 + (53*g^4*nG*yt^3)/64 + 
     (7597*gp^4*nG*yt^3)/5184 + (131*g^4*Nc*nG*yt^3)/192 + 
     (12443*gp^4*Nc*nG*yt^3)/15552 + 4*CF*g3^4*TF*yt^3 + 
     (17*CF*g3^4*nG*TF*yt^3)/2 + 5*CF*g3^4*Nc*nG*TF*yt^3 + 
     (1773*g^2*yt^5)/256 + (33*CF*g3^2*yt^5)/8 + (3061*gp^2*yt^5)/768 - 
     (27*k*yt^5)/4 + (1053*g^2*Nc*yt^5)/128 + (243*CF*g3^2*Nc*yt^5)/16 + 
     (631*gp^2*Nc*yt^5)/128 - (15*k*Nc*yt^5)/2 + (15*CF*g3^2*Nc^2*yt^5)/8 + 
     (33*yt^7)/32 - (45*Nc*yt^7)/32 - (33*Nc^2*yt^7)/16
 
counter[yt][3, 3] = (-73829*g^6*yt)/3072 - (1791*CF*g^4*g3^2*yt)/128 - 
     (81*CF^2*g^2*g3^4*yt)/16 - (99*CF*CG*g^2*g3^4*yt)/16 - 
     (9*CF^3*g3^6*yt)/2 - (33*CF^2*CG*g3^6*yt)/2 - (121*CF*CG^2*g3^6*yt)/9 - 
     (3383*g^4*gp^2*yt)/1024 - (153*CF*g^2*g3^2*gp^2*yt)/64 - 
     (51*CF^2*g3^4*gp^2*yt)/16 - (187*CF*CG*g3^4*gp^2*yt)/48 - 
     (221*g^2*gp^4*yt)/1024 - (221*CF*g3^2*gp^4*yt)/384 - 
     (221*gp^6*yt)/9216 + (769*g^6*nG*yt)/384 + (9*CF*g^4*g3^2*nG*yt)/16 + 
     (17*g^4*gp^2*nG*yt)/128 + (51*g^2*gp^4*nG*yt)/128 + 
     (17*CF*g3^2*gp^4*nG*yt)/16 + (595*gp^6*nG*yt)/3456 + 
     (769*g^6*Nc*nG*yt)/384 + (9*CF*g^4*g3^2*Nc*nG*yt)/16 + 
     (17*g^4*gp^2*Nc*nG*yt)/128 + (187*g^2*gp^4*Nc*nG*yt)/1152 + 
     (187*CF*g3^2*gp^4*Nc*nG*yt)/432 + (6545*gp^6*Nc*nG*yt)/93312 - 
     (g^6*nG^2*yt)/24 - (17*gp^6*nG^2*yt)/72 - (g^6*Nc*nG^2*yt)/12 - 
     (187*gp^6*Nc*nG^2*yt)/972 - (g^6*Nc^2*nG^2*yt)/24 - 
     (2057*gp^6*Nc^2*nG^2*yt)/52488 + (9*CF*g^2*g3^4*nG*TF*yt)/2 + 
     12*CF^2*g3^6*nG*TF*yt + (176*CF*CG*g3^6*nG*TF*yt)/9 + 
     (17*CF*g3^4*gp^2*nG*TF*yt)/6 - (64*CF*g3^6*nG^2*TF^2*yt)/9 + 
     (3633*g^4*yt^3)/512 + (351*CF*g^2*g3^2*yt^3)/32 + 
     (117*CF^2*g3^4*yt^3)/8 + (55*CF*CG*g3^4*yt^3)/8 + 
     (663*g^2*gp^2*yt^3)/256 + (221*CF*g3^2*gp^2*yt^3)/32 + 
     (1139*gp^4*yt^3)/1536 + (1211*g^4*Nc*yt^3)/256 + 
     (117*CF*g^2*g3^2*Nc*yt^3)/16 + (39*CF^2*g3^4*Nc*yt^3)/4 + 
     (55*CF*CG*g3^4*Nc*yt^3)/12 + (221*g^2*gp^2*Nc*yt^3)/128 + 
     (221*CF*g3^2*gp^2*Nc*yt^3)/48 + (1139*gp^4*Nc*yt^3)/2304 - 
     (15*g^4*nG*yt^3)/64 - (85*gp^4*nG*yt^3)/192 - (25*g^4*Nc*nG*yt^3)/64 - 
     (2465*gp^4*Nc*nG*yt^3)/5184 - (5*g^4*Nc^2*nG*yt^3)/32 - 
     (935*gp^4*Nc^2*nG*yt^3)/7776 - 5*CF*g3^4*nG*TF*yt^3 - 
     (10*CF*g3^4*Nc*nG*TF*yt^3)/3 - (729*g^2*yt^5)/256 - 
     (243*CF*g3^2*yt^5)/32 - (459*gp^2*yt^5)/256 - (243*g^2*Nc*yt^5)/64 - 
     (81*CF*g3^2*Nc*yt^5)/8 - (153*gp^2*Nc*yt^5)/64 - (81*g^2*Nc^2*yt^5)/64 - 
     (27*CF*g3^2*Nc^2*yt^5)/8 - (51*gp^2*Nc^2*yt^5)/64 + (135*yt^7)/128 + 
     (135*Nc*yt^7)/64 + (45*Nc^2*yt^7)/32 + (5*Nc^3*yt^7)/16
 
counter[Z][1, 1] = (-59*g^4*v^2)/48 + (3*g^2*gp^2*v^2)/4 + (11*gp^4*v^2)/48 + 
     (g^4*nG*v^2)/12 + (gp^4*nG*v^2)/4 + (g^4*Nc*nG*v^2)/12 + 
     (11*gp^4*Nc*nG*v^2)/108 - (g^2*Nc*v^2*yt^2)/4 - (gp^2*Nc*v^2*yt^2)/4
 
counter[Z][2, 1] = (-2611*g^6*v^2)/768 + (509*g^4*gp^2*v^2)/256 + 
     (59*g^2*gp^4*v^2)/768 + (17*gp^6*v^2)/768 - (3*g^2*k^2*v^2)/4 - 
     (3*gp^2*k^2*v^2)/4 + (83*g^6*nG*v^2)/192 - (3*g^4*gp^2*nG*v^2)/64 + 
     (g^2*gp^4*nG*v^2)/64 + (13*gp^6*nG*v^2)/64 + (83*g^6*Nc*nG*v^2)/192 + 
     (CF*g^4*g3^2*Nc*nG*v^2)/8 - (43*g^4*gp^2*Nc*nG*v^2)/576 - 
     (37*g^2*gp^4*Nc*nG*v^2)/1728 + (11*CF*g3^2*gp^4*Nc*nG*v^2)/72 + 
     (109*gp^6*Nc*nG*v^2)/5184 - (19*g^4*Nc*v^2*yt^2)/64 - 
     (5*CF*g^2*g3^2*Nc*v^2*yt^2)/8 - (55*g^2*gp^2*Nc*v^2*yt^2)/144 - 
     (5*CF*g3^2*gp^2*Nc*v^2*yt^2)/8 - (17*gp^4*Nc*v^2*yt^2)/64 + 
     (9*g^2*Nc*v^2*yt^4)/32 + (9*gp^2*Nc*v^2*yt^4)/32
 
counter[Z][2, 2] = (8555*g^6*v^2)/1152 - (295*g^4*gp^2*v^2)/128 + 
     (77*g^2*gp^4*v^2)/128 + (143*gp^6*v^2)/1152 - (263*g^6*nG*v^2)/288 + 
     (5*g^4*gp^2*nG*v^2)/32 + (21*g^2*gp^4*nG*v^2)/32 + (35*gp^6*nG*v^2)/96 - 
     (263*g^6*Nc*nG*v^2)/288 + (5*g^4*gp^2*Nc*nG*v^2)/32 + 
     (77*g^2*gp^4*Nc*nG*v^2)/288 + (385*gp^6*Nc*nG*v^2)/2592 + 
     (g^6*nG^2*v^2)/36 + (gp^6*nG^2*v^2)/4 + (g^6*Nc*nG^2*v^2)/18 + 
     (11*gp^6*Nc*nG^2*v^2)/54 + (g^6*Nc^2*nG^2*v^2)/36 + 
     (121*gp^6*Nc^2*nG^2*v^2)/2916 + (145*g^4*Nc*v^2*yt^2)/96 + 
     (3*CF*g^2*g3^2*Nc*v^2*yt^2)/4 - (7*g^2*gp^2*Nc*v^2*yt^2)/24 + 
     (3*CF*g3^2*gp^2*Nc*v^2*yt^2)/4 - (5*gp^4*Nc*v^2*yt^2)/96 - 
     (g^4*Nc*nG*v^2*yt^2)/12 - (gp^4*Nc*nG*v^2*yt^2)/4 - 
     (g^4*Nc^2*nG*v^2*yt^2)/12 - (11*gp^4*Nc^2*nG*v^2*yt^2)/108 - 
     (3*g^2*Nc*v^2*yt^4)/16 - (3*gp^2*Nc*v^2*yt^4)/16
 
counter[Z][3, 1] = (-227777*g^8*v^2)/10368 + (35795*g^6*gp^2*v^2)/3456 + 
     (6397*g^4*gp^4*v^2)/6912 - (247*g^2*gp^6*v^2)/2592 - 
     (1163*gp^8*v^2)/20736 - (31*g^6*k*v^2)/64 - (187*g^4*gp^2*k*v^2)/192 - 
     (31*g^2*gp^4*k*v^2)/64 - (5*gp^6*k*v^2)/64 - 4*g^4*k^2*v^2 - 
     5*g^2*gp^2*k^2*v^2 - (3*gp^4*k^2*v^2)/2 + 3*g^2*k^3*v^2 + 
     3*gp^2*k^3*v^2 + (44153*g^8*nG*v^2)/10368 - (665*g^6*gp^2*nG*v^2)/864 + 
     (277*g^4*gp^4*nG*v^2)/3456 - (1091*g^2*gp^6*nG*v^2)/1728 - 
     (1229*gp^8*nG*v^2)/1728 + (44153*g^8*Nc*nG*v^2)/10368 - 
     (83*CF*g^6*g3^2*Nc*nG*v^2)/192 - (CF^2*g^4*g3^4*Nc*nG*v^2)/24 + 
     (133*CF*CG*g^4*g3^4*Nc*nG*v^2)/432 - (97*g^6*gp^2*Nc*nG*v^2)/144 - 
     (1219*CF*g^4*g3^2*gp^2*Nc*nG*v^2)/1728 + (197*g^4*gp^4*Nc*nG*v^2)/
      31104 - (169*CF*g^2*g3^2*gp^4*Nc*nG*v^2)/576 - 
     (11*CF^2*g3^4*gp^4*Nc*nG*v^2)/216 + (1463*CF*CG*g3^4*gp^4*Nc*nG*v^2)/
      3888 - (3883*g^2*gp^6*Nc*nG*v^2)/46656 - (5003*CF*g3^2*gp^6*Nc*nG*v^2)/
      15552 - (691*gp^8*Nc*nG*v^2)/5184 - (65*g^8*nG^2*v^2)/648 - 
     (35*g^6*gp^2*nG^2*v^2)/1728 - (11*g^4*gp^4*nG^2*v^2)/288 - 
     (35*g^2*gp^6*nG^2*v^2)/576 - (67*gp^8*nG^2*v^2)/288 - 
     (65*g^8*Nc*nG^2*v^2)/324 - (35*g^6*gp^2*Nc*nG^2*v^2)/864 - 
     (121*g^4*gp^4*Nc*nG^2*v^2)/3888 - (385*g^2*gp^6*Nc*nG^2*v^2)/7776 - 
     (1771*gp^8*Nc*nG^2*v^2)/11664 - (65*g^8*Nc^2*nG^2*v^2)/648 - 
     (35*g^6*gp^2*Nc^2*nG^2*v^2)/1728 - (209*g^4*gp^4*Nc^2*nG^2*v^2)/69984 - 
     (4235*g^2*gp^6*Nc^2*nG^2*v^2)/419904 - (14641*gp^8*Nc^2*nG^2*v^2)/
      629856 - (11*CF*g^4*g3^4*Nc*nG^2*TF*v^2)/54 - 
     (121*CF*g3^4*gp^4*Nc*nG^2*TF*v^2)/486 - (1135*g^6*Nc*v^2*yt^2)/512 + 
     (461*CF*g^4*g3^2*Nc*v^2*yt^2)/192 + (119*CF^2*g^2*g3^4*Nc*v^2*yt^2)/48 - 
     (77*CF*CG*g^2*g3^4*Nc*v^2*yt^2)/24 - (26495*g^4*gp^2*Nc*v^2*yt^2)/
      13824 + (1705*CF*g^2*g3^2*gp^2*Nc*v^2*yt^2)/432 + 
     (119*CF^2*g3^4*gp^2*Nc*v^2*yt^2)/48 - (77*CF*CG*g3^4*gp^2*Nc*v^2*yt^2)/
      24 - (51983*g^2*gp^4*Nc*v^2*yt^2)/124416 + 
     (2071*CF*g3^2*gp^4*Nc*v^2*yt^2)/1728 + (18907*gp^6*Nc*v^2*yt^2)/124416 + 
     (15*g^2*k^2*Nc*v^2*yt^2)/8 + (15*gp^2*k^2*Nc*v^2*yt^2)/8 + 
     (7*g^6*Nc*nG*v^2*yt^2)/128 + (7*g^4*gp^2*Nc*nG*v^2*yt^2)/128 + 
     (127*g^2*gp^4*Nc*nG*v^2*yt^2)/1152 + (127*gp^6*Nc*nG*v^2*yt^2)/1152 + 
     (7*g^6*Nc^2*nG*v^2*yt^2)/128 + (7*g^4*gp^2*Nc^2*nG*v^2*yt^2)/128 + 
     (1397*g^2*gp^4*Nc^2*nG*v^2*yt^2)/31104 + (1397*gp^6*Nc^2*nG*v^2*yt^2)/
      31104 + (4*CF*g^2*g3^4*Nc*nG*TF*v^2*yt^2)/3 + 
     (4*CF*g3^4*gp^2*Nc*nG*TF*v^2*yt^2)/3 + (149*g^4*Nc*v^2*yt^4)/96 - 
     (5*CF*g^2*g3^2*Nc*v^2*yt^4)/32 + (131*g^2*gp^2*Nc*v^2*yt^4)/72 - 
     (5*CF*g3^2*gp^2*Nc*v^2*yt^4)/32 + (9*gp^4*Nc*v^2*yt^4)/16 - 
     (5*g^2*k*Nc*v^2*yt^4)/4 - (5*gp^2*k*Nc*v^2*yt^4)/4 + 
     (23*g^4*Nc^2*v^2*yt^4)/96 + (g^2*gp^2*Nc^2*v^2*yt^4)/4 + 
     (155*gp^4*Nc^2*v^2*yt^4)/864 + (25*g^2*Nc*v^2*yt^6)/192 + 
     (25*gp^2*Nc*v^2*yt^6)/192 - (g^2*Nc^2*v^2*yt^6)/2 - 
     (gp^2*Nc^2*v^2*yt^6)/2 + (69*g^8*v^2*zeta3)/64 + 
     (9*g^6*gp^2*v^2*zeta3)/8 - (g^2*gp^6*v^2*zeta3)/32 + 
     (gp^8*v^2*zeta3)/64 + (9*g^6*k*v^2*zeta3)/8 + (15*g^4*gp^2*k*v^2*zeta3)/
      8 + (9*g^2*gp^4*k*v^2*zeta3)/8 + (3*gp^6*k*v^2*zeta3)/8 - 
     (15*g^8*nG*v^2*zeta3)/16 - (3*g^6*gp^2*nG*v^2*zeta3)/4 + 
     (3*g^4*gp^4*nG*v^2*zeta3)/8 + (3*g^2*gp^6*nG*v^2*zeta3)/4 + 
     (9*gp^8*nG*v^2*zeta3)/16 - (15*g^8*Nc*nG*v^2*zeta3)/16 + 
     (3*CF*g^6*g3^2*Nc*nG*v^2*zeta3)/4 - (11*g^6*gp^2*Nc*nG*v^2*zeta3)/12 + 
     (3*CF*g^4*g3^2*gp^2*Nc*nG*v^2*zeta3)/4 + (g^4*gp^4*Nc*nG*v^2*zeta3)/24 + 
     (11*CF*g^2*g3^2*gp^4*Nc*nG*v^2*zeta3)/36 + (41*g^2*gp^6*Nc*nG*v^2*zeta3)/
      324 + (11*CF*g3^2*gp^6*Nc*nG*v^2*zeta3)/36 + (137*gp^8*Nc*nG*v^2*zeta3)/
      1296 + (21*g^6*Nc*v^2*yt^2*zeta3)/16 - 
     (9*CF*g^4*g3^2*Nc*v^2*yt^2*zeta3)/4 - 3*CF^2*g^2*g3^4*Nc*v^2*yt^2*
      zeta3 + (3*CF*CG*g^2*g3^4*Nc*v^2*yt^2*zeta3)/2 + 
     (15*g^4*gp^2*Nc*v^2*yt^2*zeta3)/16 - 
     (11*CF*g^2*g3^2*gp^2*Nc*v^2*yt^2*zeta3)/3 - 3*CF^2*g3^4*gp^2*Nc*v^2*yt^2*
      zeta3 + (3*CF*CG*g3^4*gp^2*Nc*v^2*yt^2*zeta3)/2 - 
     (163*g^2*gp^4*Nc*v^2*yt^2*zeta3)/432 - 
     (17*CF*g3^2*gp^4*Nc*v^2*yt^2*zeta3)/12 - (gp^6*Nc*v^2*yt^2*zeta3)/432 - 
     (3*g^4*Nc*v^2*yt^4*zeta3)/4 + (3*CF*g^2*g3^2*Nc*v^2*yt^4*zeta3)/2 - 
     (2*g^2*gp^2*Nc*v^2*yt^4*zeta3)/3 + (3*CF*g3^2*gp^2*Nc*v^2*yt^4*zeta3)/
      2 + (gp^4*Nc*v^2*yt^4*zeta3)/12 - (g^2*Nc*v^2*yt^6*zeta3)/4 - 
     (gp^2*Nc*v^2*yt^6*zeta3)/4
 
counter[Z][3, 2] = (1400231*g^8*v^2)/27648 - (72977*g^6*gp^2*v^2)/4608 + 
     (5053*g^4*gp^4*v^2)/2304 + (3799*g^2*gp^6*v^2)/13824 + 
     (1685*gp^8*v^2)/27648 - (9*g^6*k*v^2)/32 - (15*g^4*gp^2*k*v^2)/32 - 
     (9*g^2*gp^4*k*v^2)/32 - (3*gp^6*k*v^2)/32 + (95*g^4*k^2*v^2)/16 + 
     (3*g^2*gp^2*k^2*v^2)/4 + (gp^4*k^2*v^2)/16 - 6*g^2*k^3*v^2 - 
     6*gp^2*k^3*v^2 - (30937*g^8*nG*v^2)/3456 + (1625*g^6*gp^2*nG*v^2)/1152 + 
     (463*g^4*gp^4*nG*v^2)/192 + (1075*g^2*gp^6*nG*v^2)/1152 + 
     (529*gp^8*nG*v^2)/1152 - (g^4*k^2*nG*v^2)/4 - (3*gp^4*k^2*nG*v^2)/4 - 
     (30937*g^8*Nc*nG*v^2)/3456 - (127*CF*g^6*g3^2*Nc*nG*v^2)/96 - 
     (11*CF*CG*g^4*g3^4*Nc*nG*v^2)/72 + (5891*g^6*gp^2*Nc*nG*v^2)/3456 + 
     (9*CF*g^4*g3^2*gp^2*Nc*nG*v^2)/32 + (4709*g^4*gp^4*Nc*nG*v^2)/5184 + 
     (121*CF*g^2*g3^2*gp^4*Nc*nG*v^2)/288 - (121*CF*CG*g3^4*gp^4*Nc*nG*v^2)/
      648 + (5177*g^2*gp^6*Nc*nG*v^2)/31104 + (209*CF*g3^2*gp^6*Nc*nG*v^2)/
      864 + (8017*gp^8*Nc*nG*v^2)/93312 - (g^4*k^2*Nc*nG*v^2)/4 - 
     (11*gp^4*k^2*Nc*nG*v^2)/36 + (611*g^8*nG^2*v^2)/1728 + 
     (g^6*gp^2*nG^2*v^2)/288 - (g^4*gp^4*nG^2*v^2)/12 + 
     (13*g^2*gp^6*nG^2*v^2)/96 + (101*gp^8*nG^2*v^2)/192 + 
     (611*g^8*Nc*nG^2*v^2)/864 + (CF*g^6*g3^2*Nc*nG^2*v^2)/12 - 
     (5*g^6*gp^2*Nc*nG^2*v^2)/432 - (7*g^4*gp^4*Nc*nG^2*v^2)/54 + 
     (71*g^2*gp^6*Nc*nG^2*v^2)/1296 + (11*CF*g3^2*gp^6*Nc*nG^2*v^2)/36 + 
     (2213*gp^8*Nc*nG^2*v^2)/7776 + (611*g^8*Nc^2*nG^2*v^2)/1728 + 
     (CF*g^6*g3^2*Nc^2*nG^2*v^2)/12 - (13*g^6*gp^2*Nc^2*nG^2*v^2)/864 - 
     (119*g^4*gp^4*Nc^2*nG^2*v^2)/2916 - (11*g^2*gp^6*Nc^2*nG^2*v^2)/69984 + 
     (121*CF*g3^2*gp^6*Nc^2*nG^2*v^2)/972 + (12023*gp^8*Nc^2*nG^2*v^2)/
      419904 + (CF*g^4*g3^4*Nc*nG^2*TF*v^2)/9 + 
     (11*CF*g3^4*gp^4*Nc*nG^2*TF*v^2)/81 + (5165*g^6*Nc*v^2*yt^2)/768 - 
     (3*g^4*g3^2*Nc*v^2*yt^2)/4 + (397*CF*g^4*g3^2*Nc*v^2*yt^2)/96 + 
     (3*CF^2*g^2*g3^4*Nc*v^2*yt^2)/2 + (83*CF*CG*g^2*g3^4*Nc*v^2*yt^2)/24 - 
     (2269*g^4*gp^2*Nc*v^2*yt^2)/6912 - (25*g^2*g3^2*gp^2*Nc*v^2*yt^2)/27 - 
     (25*CF*g^2*g3^2*gp^2*Nc*v^2*yt^2)/72 + (3*CF^2*g3^4*gp^2*Nc*v^2*yt^2)/
      2 + (83*CF*CG*g3^4*gp^2*Nc*v^2*yt^2)/24 - (4393*g^2*gp^4*Nc*v^2*yt^2)/
      6912 - (19*g3^2*gp^4*Nc*v^2*yt^2)/108 + (73*CF*g3^2*gp^4*Nc*v^2*yt^2)/
      288 - (4925*gp^6*Nc*v^2*yt^2)/20736 - (3*g^2*k^2*Nc*v^2*yt^2)/4 - 
     (3*gp^2*k^2*Nc*v^2*yt^2)/4 - (127*g^6*Nc*nG*v^2*yt^2)/192 - 
     (5*CF*g^4*g3^2*Nc*nG*v^2*yt^2)/24 - (193*g^4*gp^2*Nc*nG*v^2*yt^2)/1728 - 
     (6973*g^2*gp^4*Nc*nG*v^2*yt^2)/15552 - (5*CF*g3^2*gp^4*Nc*nG*v^2*yt^2)/
      8 - (12211*gp^6*Nc*nG*v^2*yt^2)/15552 - (37*g^6*Nc^2*nG*v^2*yt^2)/64 - 
     (CF*g^4*g3^2*Nc^2*nG*v^2*yt^2)/3 - (g^4*gp^2*Nc^2*nG*v^2*yt^2)/1728 - 
     (4391*g^2*gp^4*Nc^2*nG*v^2*yt^2)/46656 - 
     (11*CF*g3^2*gp^4*Nc^2*nG*v^2*yt^2)/27 - (9209*gp^6*Nc^2*nG*v^2*yt^2)/
      46656 - (5*CF*g^2*g3^4*Nc*nG*TF*v^2*yt^2)/3 - 
     (5*CF*g3^4*gp^2*Nc*nG*TF*v^2*yt^2)/3 - (25*g^4*Nc*v^2*yt^4)/8 - 
     (39*CF*g^2*g3^2*Nc*v^2*yt^4)/16 - (17*g^2*gp^2*Nc*v^2*yt^4)/9 - 
     (39*CF*g3^2*gp^2*Nc*v^2*yt^4)/16 - (79*gp^4*Nc*v^2*yt^4)/96 + 
     (3*g^2*k*Nc*v^2*yt^4)/2 + (3*gp^2*k*Nc*v^2*yt^4)/2 + 
     (19*g^4*Nc^2*v^2*yt^4)/96 + (55*g^2*gp^2*Nc^2*v^2*yt^4)/216 + 
     (17*gp^4*Nc^2*v^2*yt^4)/96 + (3*g^4*Nc*nG*v^2*yt^4)/32 + 
     (9*gp^4*Nc*nG*v^2*yt^4)/32 + (3*g^4*Nc^2*nG*v^2*yt^4)/32 + 
     (11*gp^4*Nc^2*nG*v^2*yt^4)/96 + (5*g^2*Nc*v^2*yt^6)/32 + 
     (5*gp^2*Nc*v^2*yt^6)/32 + (9*g^2*Nc^2*v^2*yt^6)/32 + 
     (9*gp^2*Nc^2*v^2*yt^6)/32
 
counter[Z][3, 3] = (-658735*g^8*v^2)/13824 + (8555*g^6*gp^2*v^2)/768 - 
     (649*g^4*gp^4*v^2)/384 + (715*g^2*gp^6*v^2)/2304 + 
     (715*gp^8*v^2)/13824 + (4801*g^8*nG*v^2)/576 - 
     (263*g^6*gp^2*nG*v^2)/192 - (83*g^4*gp^4*nG*v^2)/48 + 
     (175*g^2*gp^6*nG*v^2)/192 + (53*gp^8*nG*v^2)/192 + 
     (4801*g^8*Nc*nG*v^2)/576 - (263*g^6*gp^2*Nc*nG*v^2)/192 - 
     (275*g^4*gp^4*Nc*nG*v^2)/432 + (1925*g^2*gp^6*Nc*nG*v^2)/5184 + 
     (583*gp^8*Nc*nG*v^2)/5184 - (139*g^8*nG^2*v^2)/288 + 
     (g^6*gp^2*nG^2*v^2)/24 + (g^4*gp^4*nG^2*v^2)/8 + 
     (5*g^2*gp^6*nG^2*v^2)/8 + (15*gp^8*nG^2*v^2)/32 - 
     (139*g^8*Nc*nG^2*v^2)/144 + (g^6*gp^2*Nc*nG^2*v^2)/12 + 
     (19*g^4*gp^4*Nc*nG^2*v^2)/108 + (55*g^2*gp^6*Nc*nG^2*v^2)/108 + 
     (55*gp^8*Nc*nG^2*v^2)/144 - (139*g^8*Nc^2*nG^2*v^2)/288 + 
     (g^6*gp^2*Nc^2*nG^2*v^2)/24 + (11*g^4*gp^4*Nc^2*nG^2*v^2)/216 + 
     (605*g^2*gp^6*Nc^2*nG^2*v^2)/5832 + (605*gp^8*Nc^2*nG^2*v^2)/7776 + 
     (g^8*nG^3*v^2)/108 + (gp^8*nG^3*v^2)/4 + (g^8*Nc*nG^3*v^2)/36 + 
     (11*gp^8*Nc*nG^3*v^2)/36 + (g^8*Nc^2*nG^3*v^2)/36 + 
     (121*gp^8*Nc^2*nG^3*v^2)/972 + (g^8*Nc^3*nG^3*v^2)/108 + 
     (1331*gp^8*Nc^3*nG^3*v^2)/78732 - (11165*g^6*Nc*v^2*yt^2)/1152 - 
     (77*CF*g^4*g3^2*Nc*v^2*yt^2)/16 - (3*CF^2*g^2*g3^4*Nc*v^2*yt^2)/2 - 
     (11*CF*CG*g^2*g3^4*Nc*v^2*yt^2)/12 + (1301*g^4*gp^2*Nc*v^2*yt^2)/1152 + 
     (5*CF*g^2*g3^2*gp^2*Nc*v^2*yt^2)/12 - (3*CF^2*g3^4*gp^2*Nc*v^2*yt^2)/2 - 
     (11*CF*CG*g3^4*gp^2*Nc*v^2*yt^2)/12 - (175*g^2*gp^4*Nc*v^2*yt^2)/1152 - 
     (CF*g3^2*gp^4*Nc*v^2*yt^2)/48 - (41*gp^6*Nc*v^2*yt^2)/1152 + 
     (299*g^6*Nc*nG*v^2*yt^2)/288 + (CF*g^4*g3^2*Nc*nG*v^2*yt^2)/4 - 
     (19*g^4*gp^2*Nc*nG*v^2*yt^2)/288 - (91*g^2*gp^4*Nc*nG*v^2*yt^2)/288 + 
     (3*CF*g3^2*gp^4*Nc*nG*v^2*yt^2)/4 - (37*gp^6*Nc*nG*v^2*yt^2)/288 + 
     (299*g^6*Nc^2*nG*v^2*yt^2)/288 + (CF*g^4*g3^2*Nc^2*nG*v^2*yt^2)/4 - 
     (19*g^4*gp^2*Nc^2*nG*v^2*yt^2)/288 - (1001*g^2*gp^4*Nc^2*nG*v^2*yt^2)/
      7776 + (11*CF*g3^2*gp^4*Nc^2*nG*v^2*yt^2)/36 - 
     (407*gp^6*Nc^2*nG*v^2*yt^2)/7776 - (g^6*Nc*nG^2*v^2*yt^2)/36 - 
     (gp^6*Nc*nG^2*v^2*yt^2)/4 - (g^6*Nc^2*nG^2*v^2*yt^2)/18 - 
     (11*gp^6*Nc^2*nG^2*v^2*yt^2)/54 - (g^6*Nc^3*nG^2*v^2*yt^2)/36 - 
     (121*gp^6*Nc^3*nG^2*v^2*yt^2)/2916 + (2*CF*g^2*g3^4*Nc*nG*TF*v^2*yt^2)/
      3 + (2*CF*g3^4*gp^2*Nc*nG*TF*v^2*yt^2)/3 + (43*g^4*Nc*v^2*yt^4)/32 + 
     (9*CF*g^2*g3^2*Nc*v^2*yt^4)/8 + (g^2*gp^2*Nc*v^2*yt^4)/8 + 
     (9*CF*g3^2*gp^2*Nc*v^2*yt^4)/8 + (3*gp^4*Nc*v^2*yt^4)/32 - 
     (g^4*Nc*nG*v^2*yt^4)/16 - (3*gp^4*Nc*nG*v^2*yt^4)/16 - 
     (g^4*Nc^2*nG*v^2*yt^4)/16 - (11*gp^4*Nc^2*nG*v^2*yt^4)/144 - 
     (3*g^2*Nc*v^2*yt^6)/16 - (3*gp^2*Nc*v^2*yt^6)/16 - 
     (g^2*Nc^2*v^2*yt^6)/16 - (gp^2*Nc^2*v^2*yt^6)/16


==> anc/V2SMbare.txt <==
(* ------------------------------------------------------------------

This file contains expressions for the expansion of the 2-loop part of the
effective potential, as specified in equations (5.11)-(5.14) of the paper 
"Bare effective potential and Goldstone boson anti-resummation" by 
Stephen P. Martin.

Notation in the following is as follows. All quantities are bare parameters!
  v = bare VEV of the Higgs field
  h = 2*k*v^2 = bare Higgs squared mass,
  t = (yt^2*v^2)/2 = bare top-quark squared mass,
  W = (g^2*v^2)/4 = bare W boson squared mass,
  Z = ((g^2 + gp^2)*v^2)/4 = bare Z boson squared mass,
in terms of 
  g3, g, gp = bare gauge couplings for SU(3), SU(2), SU(1) respectively
  yt = bare top-quark Yukawa coupling
  k = bare lambda = Higgs self-coupling
  m2 = bare Higgs field squared mass (negative)

Other quantities are:
  Nc = 3 = number of colors
  CF = 4/3 = quadratic Casimir of the fundamental rep of SU(3)
  nG = 3 = number of fermion generations

The functions AA[x] and II[x,y,z] are as defined in eqs. (2.3) and (2.4).

This file can be read into Mathematica.
------------------------------------------------------------------ *)


VB20 = (3*h*AA[h]^2)/(8*v^2) - (2*Nc*t*AA[h]*AA[t])/v^2 + 
     (Nc*(128*W^2 - 64*d*W^2 - 108*t*Z + 36*d*t*Z + 36*CF*g3^2*v^2*Z - 
        54*CF*d*g3^2*v^2*Z + 18*CF*d^2*g3^2*v^2*Z - 176*W*Z + 104*d*W*Z - 
        8*d^2*W*Z + 102*Z^2 - 85*d*Z^2 + 17*d^2*Z^2)*AA[t]^2)/
      (18*(-3 + d)*v^2*Z) + ((-h - W + d*W)*AA[h]*AA[W])/v^2 + 
     (2*Nc*(t + 2*W - d*W)*AA[t]*AA[W])/v^2 + 
     ((16*W^2 - 24*d*W^2 + 8*d^2*W^2 - 3*h*Z + d*h*Z - 52*W*Z + 84*d*W*Z - 
        36*d^2*W*Z + 4*d^3*W*Z - 3*Z^2 + d*Z^2)*AA[W]^2)/(2*(-3 + d)*v^2*Z) + 
     ((-h - Z + d*Z)*AA[h]*AA[Z])/(2*v^2) - 
     ((-2 + d)*Nc*(32*W^2 - 40*W*Z + 17*Z^2)*AA[t]*AA[Z])/(9*v^2*Z) + 
     ((8*W^2 - 12*d*W^2 + 4*d^2*W^2 + 8*W*Z - 4*d*W*Z - Z^2)*AA[W]*AA[Z])/
      (v^2*Z) + ((h - 2*Z)*AA[Z]^2)/(4*v^2) - 
     (2*(-2 + d)*(-Nc + nG + Nc*nG)*W^2*II[0, 0, W])/v^2 - 
     ((-2 + d)*(-32*Nc*W^2 + 72*nG*W^2 + 40*Nc*nG*W^2 + 40*Nc*W*Z - 
        108*nG*W*Z - 44*Nc*nG*W*Z - 17*Nc*Z^2 + 54*nG*Z^2 + 22*Nc*nG*Z^2)*
       II[0, 0, Z])/(18*v^2) + (2*Nc*(t - W)*(t - 2*W + d*W)*II[0, t, W])/
      v^2 - (3*h^2*II[h, h, h])/(4*v^2) + (Nc*t*(-h + 4*t)*II[h, t, t])/v^2 - 
     ((h^2 - 4*h*W - 4*W^2 + 4*d*W^2)*II[h, W, W])/(2*v^2) - 
     ((h^2 - 4*h*Z - 4*Z^2 + 4*d*Z^2)*II[h, Z, Z])/(4*v^2) - 
     (Nc*(128*t*W^2 - 160*t*W*Z - 64*W^2*Z + 32*d*W^2*Z + 86*t*Z^2 - 
        18*d*t*Z^2 + 80*W*Z^2 - 40*d*W*Z^2 - 34*Z^3 + 17*d*Z^3)*II[t, t, Z])/
      (18*v^2*Z) - ((-4*W + Z)*(-4*W^2 + 4*d*W^2 - 12*W*Z + 8*d*W*Z + Z^2)*
       II[W, W, Z])/(2*v^2*Z)
 
VB21 = (3*(-2 + d)*AA[h]^2)/(8*v^2) - (2*(-2 + d)*Nc*t*AA[h]*AA[t])/(h*v^2) + 
     ((-2 + d)*Nc*(h - 6*t + 2*d*t)*AA[t]^2)/(2*(-3 + d)*h*v^2) + 
     ((-2 + d)*(-1 + d)*(h - 8*W)*W*AA[h]*AA[W])/(2*h*v^2*(h - 4*W)) + 
     ((-1 + d)*(h^2 - 4*h*W - 8*W^2 + 4*d*W^2)*AA[W]^2)/(2*h*v^2*(h - 4*W)) + 
     ((-2 + d)*(-1 + d)*(h - 8*Z)*Z*AA[h]*AA[Z])/(4*h*v^2*(h - 4*Z)) + 
     ((-1 + d)*(W^2 - 10*W*Z + 4*d*W*Z + Z^2)*AA[W]*AA[Z])/(v^2*Z^2) + 
     ((-1 + d)*(h^2 - 4*h*Z - 8*Z^2 + 4*d*Z^2)*AA[Z]^2)/(4*h*v^2*(h - 4*Z)) - 
     (3*h*II[0, 0, h])/(2*v^2) - (2*(-2 + d)*Nc*t*II[0, 0, t])/v^2 - 
     ((-1 + d)*W*(W^2 - 10*W*Z + 3*d*W*Z + 7*Z^2 - 3*d*Z^2)*II[0, 0, W])/
      (v^2*Z^2) - ((-1 + d)*W*(-3*W + 2*Z)*II[0, 0, Z])/(v^2*Z) + 
     ((-1 + d)*(h + W)*II[0, h, W])/v^2 + ((-1 + d)*(h + Z)*II[0, h, Z])/
      (2*v^2) + ((-1 + d)*(W + Z)*(W^2 - 14*W*Z + 4*d*W*Z + Z^2)*II[0, W, Z])/
      (v^2*Z^2) - (3*(-3 + d)*h*II[h, h, h])/(4*v^2) - 
     (Nc*t*(-2*h + d*h + 6*t - 2*d*t)*II[h, t, t])/(h*v^2) - 
     ((-1 + d)*(h - 2*W)*(h^2 - 4*h*W - 12*W^2 + 4*d*W^2)*II[h, W, W])/
      (2*h*v^2*(h - 4*W)) - ((-1 + d)*(h - 2*Z)*(h^2 - 4*h*Z - 12*Z^2 + 
        4*d*Z^2)*II[h, Z, Z])/(4*h*v^2*(h - 4*Z))
 
VB22 = (3*(-3 + d)*(-2 + d)*AA[h]^2)/(16*h*v^2) - 
     ((-2 + d)*Nc*t*(-3*h + d*h + 11*t - 3*d*t)*AA[h]*AA[t])/
      (h^2*(h - 4*t)*v^2) + ((-2 + d)*Nc*(h^3 - 4*h^2*t + 30*h*t^2 - 
        16*d*h*t^2 + 2*d^2*h*t^2 - 100*t^3 + 40*d*t^3 - 4*d^2*t^3)*AA[t]^2)/
      (4*(-5 + d)*h^2*(h - 4*t)*t*v^2) + 
     ((-2 + d)*(-1 + d)*W*(-12*h^4 + d*h^4 + 140*h^3*W - 22*d*h^3*W - 
        408*h^2*W^2 + 89*d*h^2*W^2 + 384*h*W^3 - 116*d*h*W^3 - 176*W^4 + 
        48*d*W^4)*AA[h]*AA[W])/(8*h^2*v^2*(h - 4*W)^2*(h - W)^2) + 
     ((-2 + d)*(-1 + d)*(h - 2*W)*(h^2 - 4*h*W - 20*W^2 + 4*d*W^2)*AA[W]^2)/
      (4*h^2*v^2*(h - 4*W)^2) + ((-2 + d)*(-1 + d)*Z*(-12*h^4 + d*h^4 + 
        140*h^3*Z - 22*d*h^3*Z - 408*h^2*Z^2 + 89*d*h^2*Z^2 + 384*h*Z^3 - 
        116*d*h*Z^3 - 176*Z^4 + 48*d*Z^4)*AA[h]*AA[Z])/
      (16*h^2*v^2*(h - 4*Z)^2*(h - Z)^2) - 
     ((-2 + d)*(-1 + d)*(W + Z)*(W^2 - 22*W*Z + 4*d*W*Z + Z^2)*AA[W]*AA[Z])/
      (2*v^2*(W - Z)^2*Z^2) + ((-2 + d)*(-1 + d)*(h - 2*Z)*
       (h^2 - 4*h*Z - 20*Z^2 + 4*d*Z^2)*AA[Z]^2)/(8*h^2*v^2*(h - 4*Z)^2) - 
     (3*(13 - 7*d + d^2)*II[0, 0, h])/(4*v^2) + 
     ((-3 + d)*(-2 + d)*Nc*II[0, 0, t])/v^2 + 
     ((-1 + d)*(-2*W^2 + d*W^2 + 34*W*Z - 21*d*W*Z + 3*d^2*W*Z - 20*Z^2 + 
        16*d*Z^2 - 3*d^2*Z^2)*II[0, 0, W])/(2*v^2*Z^2) - 
     ((-1 + d)*(-22*W^2 + 7*d*W^2 + 20*W*Z - 6*d*W*Z - 4*Z^2 + d*Z^2)*
       II[0, 0, Z])/(2*v^2*Z^2) - 
     ((-1 + d)*(2*h^2 - d*h^2 - 4*h*W + 2*d*h*W - 10*W^2 + 3*d*W^2)*
       II[0, h, W])/(2*v^2*(-h + W)^2) + 
     ((-1 + d)*(-2*h^2 + d*h^2 + 4*h*Z - 2*d*h*Z + 10*Z^2 - 3*d*Z^2)*
       II[0, h, Z])/(4*v^2*(h - Z)^2) - 
     ((-1 + d)*(-2*W^4 + d*W^4 + 44*W^3*Z - 28*d*W^3*Z + 4*d^2*W^3*Z + 
        156*W^2*Z^2 - 74*d*W^2*Z^2 + 8*d^2*W^2*Z^2 + 44*W*Z^3 - 28*d*W*Z^3 + 
        4*d^2*W*Z^3 - 2*Z^4 + d*Z^4)*II[0, W, Z])/(2*v^2*(W - Z)^2*Z^2) - 
     (3*(-4 + d)*(-3 + d)*II[h, h, h])/(8*v^2) - 
     ((-3 + d)*Nc*t*(-2*h^2 + d*h^2 + 12*h*t - 4*d*h*t - 20*t^2 + 4*d*t^2)*
       II[h, t, t])/(2*h^2*(h - 4*t)*v^2) - 
     ((-1 + d)*(-2*h^4 + d*h^4 + 16*h^3*W - 8*d*h^3*W + 4*h^2*W^2 - 
        8*d*h^2*W^2 + 4*d^2*h^2*W^2 - 144*h*W^3 + 96*d*h*W^3 - 16*d^2*h*W^3 + 
        240*W^4 - 128*d*W^4 + 16*d^2*W^4)*II[h, W, W])/
      (4*h^2*v^2*(h - 4*W)^2) - ((-1 + d)*(-2*h^4 + d*h^4 + 16*h^3*Z - 
        8*d*h^3*Z + 4*h^2*Z^2 - 8*d*h^2*Z^2 + 4*d^2*h^2*Z^2 - 144*h*Z^3 + 
        96*d*h*Z^3 - 16*d^2*h*Z^3 + 240*Z^4 - 128*d*Z^4 + 16*d^2*Z^4)*
       II[h, Z, Z])/(8*h^2*v^2*(h - 4*Z)^2)


==> anc/bare2loop.txt <==
(* ------------------------------------------------------------------

This file contains expressions for the 2-loop effective potential 
functions found in equations (2.9)-(2.17), (2.21)-(2.26) and (2.27)-(2.37) 
of the paper
"Bare effective potential and Goldstone boson anti-resummation" 
by Stephen P. Martin.

The functions starting with "ff" are the dimensional regularization
functions, and those starting with "FF" are the dimensional reduction
functions. The other letters are the subscripts in the names of the functions. 

This file can be read into Mathematica.
------------------------------------------------------------------ *)

(* ------------ dimensional regularization functions ------------- *)

ffSS[x_, y_] := AA[x]*AA[y];
 
ffSSS[x_, y_, z_] := -II[x, y, z];

ffFFS[x_, y_, z_] := AA[x]*AA[y] - AA[x]*AA[z] - AA[y]*AA[z] + 
     (x + y - z)*II[x, y, z];
 
ffffS[x_, y_, z_] := 2*II[x, y, z];
 
ffFFV[x_, y_, z_] /; UnsameQ[0, z] := 
  (-2 + d)*AA[x]*AA[y] - ((-x + y - 2*z + d*z)*AA[x]*AA[z])/z - 
  ((x - y - 2*z + d*z)*AA[y]*AA[z])/z - ((x - y)^2*II[0, x, y])/z + 
  ((x^2 - 2*x*y + y^2 - 3*x*z + d*x*z - 3*y*z + d*y*z + 2*z^2 - d*z^2)*
  II[x, y, z])/z;

ffFFV[x_, y_, 0] := 0;
 
ffffV[x_, y_, z_] := 2*(-1 + d)*II[x, y, z];
 
ffVSS[x_,y_,z_] /; UnsameQ[0, x] :=
  ((-2*x + d*x - y + z)*AA[x]*AA[y])/x + 
  ((-2*x + d*x + y - z)*AA[x]*AA[z])/x + 
  AA[y]*AA[z] + ((y - z)^2*II[0, y, z])/x - 
  ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*II[x, y, z])/x;

ffVSS[0, x_, y_] := (-1 + d)*AA[x]*AA[y] + (-1 + d)*(x + y)*II[0, x, y];
  
ffVVS[x_, y_, z_] /; UnsameQ[0, x*y] := 
  -((x + y - z)*AA[x]*AA[y])/(4*x*y) + 
  (AA[x]*AA[z])/(4*x) + (AA[y]*AA[z])/(4*y) - (z^2*II[0, 0, z])/(4*x*y) + 
  ((x - z)^2*II[0, x, z])/(4*x*y) + ((y - z)^2*II[0, y, z])/(4*x*y) - 
  ((x^2 - 6*x*y + 4*d*x*y + y^2 - 2*x*z - 2*y*z + z^2)*II[x, y, z])/(4*x*y);

ffVVS[0, x_, y_] /; UnsameQ[0, x] := 
  ((-1 + d)*AA[x]*AA[y])/(4*x) - ((-1 + d)*y*II[0, 0, y])/(4*x) - 
  ((-1 + d)*(3*x - y)*II[0, x, y])/(4*x);

ffVVS[x_, 0, y_] /; UnsameQ[0, x] := 
  ((-1 + d)*AA[x]*AA[y])/(4*x) - ((-1 + d)*y*II[0, 0, y])/(4*x) - 
  ((-1 + d)*(3*x - y)*II[0, x, y])/(4*x);

ffVVS[0, 0, z_] := -((-1 + d)*d*II[0, 0, z])/4;

Attributes[ffgauge] = {Orderless};
 
ffgauge[x_, y_, z_] /; UnsameQ[0, x*y*z] := 
-((-7*x^2 + 4*d*x^2 - 14*x*y + 16*d*x*y - 4*d^2*x*y - 7*y^2 + 4*d*y^2 + 7*x*z - 
     4*d*x*z + 7*y*z - 4*d*y*z - z^2)*AA[x]*AA[y])/(4*x*y) - 
 ((-7*x^2 + 4*d*x^2 + 7*x*y - 4*d*x*y - y^2 - 14*x*z + 16*d*x*z - 4*d^2*x*z + 
    7*y*z - 4*d*y*z - 7*z^2 + 4*d*z^2)*AA[x]*AA[z])/(4*x*z) - 
 ((-x^2 + 7*x*y - 4*d*x*y - 7*y^2 + 4*d*y^2 + 7*x*z - 4*d*x*z - 14*y*z + 
    16*d*y*z - 4*d^2*y*z - 7*z^2 + 4*d*z^2)*AA[y]*AA[z])/(4*y*z) - 
 (x*(x^2 - 2*y*z)*II[0, 0, x])/(4*y*z) + (y*(-y^2 + 2*x*z)*II[0, 0, y])/
  (4*x*z) + (z*(2*x*y - z^2)*II[0, 0, z])/(4*x*y) + 
 ((x - y)^2*(x^2 - 6*x*y + 4*d*x*y + y^2)*II[0, x, y])/(4*x*y*z) + 
 ((x - z)^2*(x^2 - 6*x*z + 4*d*x*z + z^2)*II[0, x, z])/(4*x*y*z) + 
 ((y - z)^2*(y^2 - 6*y*z + 4*d*y*z + z^2)*II[0, y, z])/(4*x*y*z) - 
 ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(x^2 - 6*x*y + 4*d*x*y + y^2 - 
    6*x*z + 4*d*x*z - 6*y*z + 4*d*y*z + z^2)*II[x, y, z])/(4*x*y*z);

ffgauge[0, x_, y_] /; UnsameQ[0, x*y] :=
 -((-5*x^2 + 3*d*x^2 - 26*x*y + 30*d*x*y - 8*d^2*x*y - 5*y^2 + 3*d*y^2)*
   AA[x]*AA[y])/(4*x*y) + (x*(-5*x + 3*d*x + 2*y)*II[0, 0, x])/(4*y) + 
 (y*(2*x - 5*y + 3*d*y)*II[0, 0, y])/(4*x) - 
 ((x + y)*(-5*x^2 + 3*d*x^2 + 6*x*y + 2*d*x*y - 4*d^2*x*y - 5*y^2 + 3*d*y^2)*
   II[0, x, y])/(4*x*y);

ffgauge[0, 0, x_] := ((16 - 19*d + 7*d^2)*x*II[0, 0, x])/4;

(* ------------ dimensional reduction functions ------------- *)

FFFFV[x_, y_, z_] /; UnsameQ[0, z] := 2*AA[x]*AA[y] + 
  ((x - y - 2*z)*AA[x]*AA[z])/z - ((x - y + 2*z)*AA[y]*AA[z])/z - 
  ((x - y)^2*II[0, x, y])/z + ((x^2 - 2*x*y + y^2 + x*z + y*z - 2*z^2)*
   II[x, y, z])/z;

FFFFV[x_, y_, 0] := (4 - d)*AA[x]*AA[y] - (-4 + d)*(x + y)*II[0, x, y];


FFffV[x_, y_, z_] := 6*II[x, y, z];

FFVSS[x_, y_, z_] /; UnsameQ[0, x] := ((2*x - y + z)*AA[x]*AA[y])/x + 
 ((2*x + y - z)*AA[x]*AA[z])/x + AA[y]*AA[z] + 
 ((y - z)^2*II[0, y, z])/x - ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
   II[x, y, z])/x;

FFVSS[0, x_, y_] := (-1 + d)*AA[x]*AA[y] + (-1 + d)*(x + y)*II[0, x, y];

FFVVS[x_, y_, z_] /; UnsameQ[0, x*y] :=
  -((x + y - z)*AA[x]*AA[y])/(4*x*y) + (AA[x]*AA[z])/(4*x) + 
  (AA[y]*AA[z])/(4*y) - (z^2*II[0, 0, z])/(4*x*y) + 
  ((x - z)^2*II[0, x, z])/(4*x*y) + ((y - z)^2*II[0, y, z])/(4*x*y) - 
  ((x^2 + 10*x*y + y^2 - 2*x*z - 2*y*z + z^2)*II[x, y, z])/(4*x*y);

FFVVS[x_, 0, y_] /; UnsameQ[0, x] :=
  ((-1 + d)*AA[x]*AA[y])/(4*x) - ((-1 + d)*y*II[0, 0, y])/(4*x) + 
  ((-13*x + d*x - y + d*y)*II[0, x, y])/(4*x);

FFVVS[0, x_, y_] /; UnsameQ[0, x] :=
  ((-1 + d)*AA[x]*AA[y])/(4*x) - ((-1 + d)*y*II[0, 0, y])/(4*x) + 
  ((-13*x + d*x - y + d*y)*II[0, x, y])/(4*x);

FFVVS[0, 0, x_] := ((-16 + 5*d - d^2)*II[0, 0, x])/4;

Attributes[FFgauge] = {Orderless};

FFgauge[x_, y_, z_] /; UnsameQ[0, x*y*z] := 
  -((9*x^2 - 14*x*y + 9*y^2 - 9*x*z - 9*y*z - z^2)*AA[x]*AA[y])/(4*x*y) - 
 ((9*x^2 - 9*x*y - y^2 - 14*x*z - 9*y*z + 9*z^2)*AA[x]*AA[z])/(4*x*z) + 
 ((x^2 + 9*x*y - 9*y^2 + 9*x*z + 14*y*z - 9*z^2)*AA[y]*AA[z])/(4*y*z) - 
 (x*(x^2 - 2*y*z)*II[0, 0, x])/(4*y*z) - (y*(y^2 - 2*x*z)*II[0, 0, y])/
  (4*x*z) - (z*(-2*x*y + z^2)*II[0, 0, z])/(4*x*y) + 
 ((x - y)^2*(x^2 + 10*x*y + y^2)*II[0, x, y])/(4*x*y*z) + 
 ((x - z)^2*(x^2 + 10*x*z + z^2)*II[0, x, z])/(4*x*y*z) + 
 ((y - z)^2*(y^2 + 10*y*z + z^2)*II[0, y, z])/(4*x*y*z) - 
 ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(x^2 + 10*x*y + y^2 + 10*x*z + 
    10*y*z + z^2)*II[x, y, z])/(4*x*y*z);

FFgauge[0, x_, y_] /; UnsameQ[0, x*y] := 
 ((-11*x^2 + d*x^2 - 6*x*y + 10*d*x*y - 11*y^2 + d*y^2)*AA[x]*AA[y])/(4*x*y) - 
 (x*(-11*x + d*x - 2*y)*II[0, 0, x])/(4*y) - 
 (y*(-2*x - 11*y + d*y)*II[0, 0, y])/(4*x) + 
 ((x + y)*(-11*x^2 + d*x^2 + 10*x*y + 10*d*x*y - 11*y^2 + d*y^2)*II[0, x, y])/
 (4*x*y);

FFgauge[0, 0, x_] := -((32 - 25*d + d^2)*x*II[0, 0, x])/4;


==> anc/identities.txt <==
(*
   This file contains identities for 3-loop integrals used for deriving
   results in the paper 
   "Bare effective potential and Goldstone boson anti-resummation"
   by Stephen P. Martin.
   
   The notation follows that originated in the paper 
   "Evaluation of the general 3-loop vacuum Feynman integral"
   https://arxiv.org/abs/1610.07720
   by Stephen P. Martin and David G. Robertson.   
   The functions AA[x], II[x,y,z], FF[u,v,y,z], GG[w,u,z,v,y], and
   HH[u,v,w,x,y,z] are the "bare" loop integrals defined in eqs. (2.3), 
   (2.4), (2.26), (2.25), and (2.24) of that paper, respectively. 
   Also, HHp[u,v,w,x,y,z] is the derivative of HH[u,v,w,x,y,z] with
   respect to the first squared-mass argument, u.

   This file can be read into Mathematica. It is a more complete version
   of the ancillary file with the same name distributed with the paper
   "Three-loop corrections to the Fermi decay constant in the MSbar scheme"
   https://arxiv.org/abs/2507.15946
   by Stephen P. Martin.

   The identities come in three categories. In order of appearance below: 

   The first category below consists of identities that are only applied 
   to simplify expressions in which certain HHp functions appears multiplied 
   by an explicit factor of (d - 4). These identities are given together 
   in the form of a list of replacement rules called HHprule.

   The second category below consists of identities that are often not 
   applied, because doing so often does not simplify expressions in which the 
   function on the left hand side appears. Those identities are commented 
   out below.

   The third category is by far the largest, and consists of identities 
   that are (almost) always applied to simplify expressions.
*)

(*------ First category identities: Special rules for HHp ------------ *)

HHprule = {
(d - 4) * HHp[x_, x_, x_, x_, 0, x_] /; UnsameQ[0,x] :> 
  -((-2 + d)^2*(-8 + 3*d)*AA[x]^3)/(18*(-3 + d)*x^4) + 
  (2*(-10 + 3*d)*FF[x, 0, x, x])/(3*x^2) - (8*(-4 + d)^2*HH[0, 0, x, 0, x, x])/
  (9*x) - (2*(-4 + d)^2*HH[0, x, x, x, 0, x])/(3*x) + 
  ((-4 + d)^2*HH[0, x, x, x, x, x])/(6*x) + 
  ((-4 + d)*(-2 + d)*AA[x]*II[x, x, x])/(3*x^3)
,
(d - 4) * HHp[y_, x_, x_, x_, 0, x_] /; (UnsameQ[0, x*y] && UnsameQ[x, y]) :>
  ((-4 + d)*(-2 + d)^2*AA[x]^3)/(6*(-3 + d)*x^2*(4*x - y)*y) - 
  (2*(-2 + d)^2*AA[x]^2*AA[y])/(y^2*(-4*x + y)^2) + 
  (2*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)*FF[x, 0, x, y])/
  (y^2*(-4*x + y)^2) + (2*(-3 + d)*(-2 + d)*(x - y)*(2*x - y)*
  GG[0, 0, x, x, y])/((4*x - y)^2*y^2) - (8*(-4 + d)^2*x*HH[0, 0, x, 0, x, x])/
  (3*(4*x - y)*y) - (2*(-4 + d)^2*x*HH[0, x, x, x, 0, x])/((4*x - y)*y) + 
  ((-4 + d)^2*(4*x - 3*y)*HH[0, x, x, x, y, x])/(2*(4*x - y)*y) + 
  (2*(-3 + d)*(-2 + d)*(2*x - y)*AA[x]*II[0, 0, x])/((4*x - y)^2*y^2) - 
  (2*(-3 + d)*(-2 + d)*(2*x - y)*AA[y]*II[0, 0, x])/((4*x - y)^2*y^2) + 
  (2*(-3 + d)*(-2 + d)*(x - y)*(2*x - y)*AA[x]*II[0, x, y])/
  (x*(4*x - y)^2*y^2) + ((-4 + d)*(-2 + d)*AA[x]*II[x, x, y])/(x*(4*x - y)*y)
, 
(d - 4) * HHp[x_, 0, x_, y_, y_, 0] /; (UnsameQ[0, x*y] && UnsameQ[x, y]) :>
 ((-2 + d)^2*(-10 + 3*d)*(x + y)*AA[x]^2*AA[y])/(16*(-3 + d)*x^2*(x - y)^2*y) - 
 ((-10 + 3*d)*(x + y)*FF[y, x, x, y])/(4*x*(x - y)^2) + 
 ((-4 + d)*(-16 + 5*d)*GG[0, 0, 0, x, y])/(4*x*(x - y)) + 
 ((-3 + d)*(-2 + d)*GG[0, 0, x, 0, y])/(4*x*(x - y)) + 
 ((-4 + d)*(-10 + 3*d)*GG[0, x, x, y, y])/(4*(x - y)^2) + 
 ((-4 + d)*(-5*x + d*x + 7*y - 2*d*y)*HH[0, x, x, y, 0, y])/(4*x*(x - y)) + 
 ((-3 + d)*(-2 + d)*AA[y]*II[0, 0, x])/(4*x*(x - y)*y) + 
 ((-3 + d)*(-2 + d)*AA[x]*II[0, 0, y])/(4*x^2*(x - y)) + 
 ((-2 + d)*(-7*x + 2*d*x - 3*y + d*y)*AA[x]*II[0, x, y])/(4*x^2*(x - y)^2) - 
 ((-2 + d)*(-3*x + d*x - 7*y + 2*d*y)*AA[y]*II[0, x, y])/(4*x*(x - y)^2*y)
};

(*------ Second category identities: often not used  ------------ *)

(*

FF[x_,0,x_,x_] /; UnsameQ[0,x] := 
  ((-2 + d)^2*(-8 + 3*d)*AA[x]^3)/(12*(-3 + d)*(-10 + 3*d)*x^2) + 
 (4*(-4 + d)^2*x*HH[0, 0, x, 0, x, x])/(3*(-10 + 3*d)) + 
 ((-4 + d)^2*x*HH[0, x, x, x, 0, x])/(-10 + 3*d) - 
 ((-4 + d)^2*x*HH[0, x, x, x, x, x])/(4*(-10 + 3*d)) - 
 ((-4 + d)*(-2 + d)*AA[x]*II[x, x, x])/(2*(-10 + 3*d)*x) + 
 (3*(-4 + d)*x^2*HHp[x, x, x, x, 0, x])/(2*(-10 + 3*d));

FF[x_,0,x_,y_] /; (UnsameQ[0, x*y] && UnsameQ[x,y]) :=
 -((-4 + d)*(-2 + d)^2*(4*x - y)*y*AA[x]^3)/(12*(-3 + d)*x^2*
   (-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) + 
 ((-2 + d)^2*AA[x]^2*AA[y])/(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2) - 
 ((-3 + d)*(-2 + d)*(x - y)*(2*x - y)*GG[0, 0, x, x, y])/
  (-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2) + 
 (4*(-4 + d)^2*x*(4*x - y)*y*HH[0, 0, x, 0, x, x])/
  (3*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) + 
 ((-4 + d)^2*x*(4*x - y)*y*HH[0, x, x, x, 0, x])/
  (-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2) - 
 ((-4 + d)^2*(4*x - 3*y)*(4*x - y)*y*HH[0, x, x, x, y, x])/
  (4*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) - 
 ((-3 + d)*(-2 + d)*(2*x - y)*AA[x]*II[0, 0, x])/
  (-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2) + 
 ((-3 + d)*(-2 + d)*(2*x - y)*AA[y]*II[0, 0, x])/
  (-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2) - 
 ((-3 + d)*(-2 + d)*(x - y)*(2*x - y)*AA[x]*II[0, x, y])/
  (x*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) - 
 ((-4 + d)*(-2 + d)*(4*x - y)*y*AA[x]*II[x, x, y])/
  (2*x*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) + 
 ((-4 + d)*y^2*(-4*x + y)^2*HHp[y, x, x, x, 0, x])/
  (2*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2));

FF[x_,0,y_,x_] /; (UnsameQ[0, x*y] && UnsameQ[x,y]) :=
 -((-4 + d)*(-2 + d)^2*(4*x - y)*y*AA[x]^3)/(12*(-3 + d)*x^2*
   (-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) + 
 ((-2 + d)^2*AA[x]^2*AA[y])/(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2) - 
 ((-3 + d)*(-2 + d)*(x - y)*(2*x - y)*GG[0, 0, x, x, y])/
  (-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2) + 
 (4*(-4 + d)^2*x*(4*x - y)*y*HH[0, 0, x, 0, x, x])/
  (3*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) + 
 ((-4 + d)^2*x*(4*x - y)*y*HH[0, x, x, x, 0, x])/
  (-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2) - 
 ((-4 + d)^2*(4*x - 3*y)*(4*x - y)*y*HH[0, x, x, x, y, x])/
  (4*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) - 
 ((-3 + d)*(-2 + d)*(2*x - y)*AA[x]*II[0, 0, x])/
  (-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2) + 
 ((-3 + d)*(-2 + d)*(2*x - y)*AA[y]*II[0, 0, x])/
  (-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2) - 
 ((-3 + d)*(-2 + d)*(x - y)*(2*x - y)*AA[x]*II[0, x, y])/
  (x*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) - 
 ((-4 + d)*(-2 + d)*(4*x - y)*y*AA[x]*II[x, x, y])/
  (2*x*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) + 
 ((-4 + d)*y^2*(-4*x + y)^2*HHp[y, x, x, x, 0, x])/
  (2*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2));

GG[0, 0, x_, 0, y_] /; (UnsameQ[0, x*y] && UnsameQ[x, y]) :=
  -((-2 + d)*(-10 + 3*d)*(x + y)*AA[x]^2*AA[y])/(4*(-3 + d)^2*x*(x - y)*y) + 
 ((-10 + 3*d)*(x + y)*FF[y, x, x, y])/((-3 + d)*(-2 + d)*(x - y)) - 
 ((-4 + d)*(-16 + 5*d)*GG[0, 0, 0, x, y])/((-3 + d)*(-2 + d)) - 
 ((-4 + d)*(-10 + 3*d)*x*GG[0, x, x, y, y])/((-3 + d)*(-2 + d)*(x - y)) - 
 ((-4 + d)*(-5*x + d*x + 7*y - 2*d*y)*HH[0, x, x, y, 0, y])/
  ((-3 + d)*(-2 + d)) - (AA[y]*II[0, 0, x])/y - (AA[x]*II[0, 0, y])/x - 
 ((-7*x + 2*d*x - 3*y + d*y)*AA[x]*II[0, x, y])/((-3 + d)*x*(x - y)) + 
 ((-3*x + d*x - 7*y + 2*d*y)*AA[y]*II[0, x, y])/((-3 + d)*(x - y)*y) + 
 (4*(-4 + d)*x*(x - y)*HHp[x, 0, x, y, y, 0])/
  ((-3 + d)*(-2 + d));

*)

(*------ Third category identities: almost always used  ------------ *)

(*--------------- One-scale identities --------------- *)

II[0, x_, x_] /; UnsameQ[0, x] := -(d-2)/(2*(d-3)) AA[x]^2/x;

FF[0, 0, x_, x_] /; UnsameQ[0, x] := 
 -((-2 + d)^2*AA[x]^3)/(6*(-10 + 3*d)*x^2) - 
 (4*(-4 + d)*(-3 + d)*x*HH[0, 0, x, 0, x, x])/(3*(-10 + 3*d));

(* Old version, equivalent to the next one: 
FF[0, x_, x_, x_] /; UnsameQ[0,x] :=
 ((-2 + d)^2*AA[x]^3)/(2*(-10 + 3*d)*x^2) - 
 (8*(-4 + d)*(-3 + d)*x*HH[0, 0, x, 0, x, x])/(3*(-10 + 3*d)) - 
 (2*(-4 + d)*(-3 + d)*x*HH[0, x, x, x, 0, x])/(-10 + 3*d) + 
 ((-4 + d)*(-3 + d)*x*HH[0, x, x, x, x, x])/(2*(-10 + 3*d)) + 
 ((-3 + d)*(-2 + d)*AA[x]*II[x, x, x])/((-10 + 3*d)*x) - 
 (3*(-3 + d)*x^2*HHp[x, x, x, x, 0, x])/(-10 + 3*d);
*)

FF[0, x_, x_, x_] /; UnsameQ[0,x] :=
((-2 + d)^2*AA[x]^3)/(12*(-3 + d)*x^2) + FF[x, 0, x, x] - 
 (4*(-4 + d)*x*HH[0, 0, x, 0, x, x])/3 - (-4 + d)*x*HH[0, x, x, x, 0, x] + 
 ((-4 + d)*x*HH[0, x, x, x, x, x])/4 + ((-2 + d)*AA[x]*II[x, x, x])/(2*x) - 
 (3*x^2*HHp[x, x, x, x, 0, x])/2;

FF[x_, 0, 0, x_] /; UnsameQ[0, x] :=
 ((-2 + d)^2*(-7 + 2*d)*AA[x]^3)/(6*(-3 + d)*(-10 + 3*d)*x^2) +
 (4*(-4 + d)*(-7 + 2*d)*x*HH[0, 0, x, 0, x, x])/(3*(-10 + 3*d));

FF[x_, x_, x_, x_] /; UnsameQ[0, x] := 
((-2 + d)^2*(-38 + 11*d)*AA[x]^3)/(12*(-3 + d)*(-10 + 3*d)*x^2) - 
 (8*(-4 + d)^2*x*HH[0, 0, x, 0, x, x])/(3*(-10 + 3*d)) - 
 (2*(-4 + d)^2*x*HH[0, x, x, x, 0, x])/(-10 + 3*d);

GG[0, 0, 0, 0, x_] /; UnsameQ[0, x] :=
-((-2 + d)^2*AA[x]^3)/(6*(-3 + d)*(-10 + 3*d)*x^2) +
 ((-4 + d)*x*HH[0, 0, 0, 0, x, x])/(-10 + 3*d) -
 (4*(-4 + d)*x*HH[0, 0, x, 0, x, x])/(3*(-10 + 3*d)) -
 ((-2 + d)*AA[x]*II[0, 0, x])/((-10 + 3*d)*x);

GG[0, 0, 0, x_, x_] /; UnsameQ[0, x] :=
((-2 + d)^2*AA[x]^3)/(6*(-3 + d)*(-10 + 3*d)*x^2) + 
 (4*(-4 + d)*x*HH[0, 0, x, 0, x, x])/(3*(-10 + 3*d));

GG[0, 0, x_, 0, x_] /; UnsameQ[0, x] :=
(-2*(-2 + d)*(-7 + 2*d)*AA[x]^3)/(3*(-3 + d)*(-10 + 3*d)*x^2) - 
 (16*(-4 + d)*(-7 + 2*d)*x*HH[0, 0, x, 0, x, x])/(3*(-2 + d)*(-10 + 3*d)) - 
 (2*AA[x]*II[0, 0, x])/x;

GG[0, 0, x_, x_, x_] /; UnsameQ[0, x] :=
 ((-2 + d)^2*AA[x]^3)/(2*(-3 + d)*x^2) - 3*FF[x, 0, x, x] - 
 ((-2 + d)*AA[x]*II[0, 0, x])/(2*x);

GG[0, x_, x_, x_, x_] /; UnsameQ[0, x] :=
((-2 + d)^2*AA[x]^3)/(3*(-3 + d)*(-10 + 3*d)*x^2) - 
 (16*(-4 + d)*x*HH[0, 0, x, 0, x, x])/(3*(-10 + 3*d)) - 
 (4*(-4 + d)*x*HH[0, x, x, x, 0, x])/(-10 + 3*d)

GG[x_, 0, 0, 0, 0] /; UnsameQ[0, x] :=
-((-2 + d)^2*AA[x]^3)/(6*(-3 + d)^2*x^2) + ((-4 + d)*x*HH[0, 0, 0, 0, 0, x])/
  (2*(-3 + d)) + ((-4 + d)*x*HH[0, 0, 0, 0, x, x])/(-3 + d) - 
 (4*(-4 + d)*x*HH[0, 0, x, 0, x, x])/(3*(-3 + d)) - 
 ((-2 + d)*AA[x]*II[0, 0, x])/((-3 + d)*x);

GG[x_, 0, 0, 0, x_] /; UnsameQ[0, x] :=
 ((-4 + d)*(-2 + d)^2*AA[x]^3)/(12*(-3 + d)^2*(-10 + 3*d)*x^2) - 
 ((-4 + d)^2*x*HH[0, 0, 0, 0, x, x])/(2*(-3 + d)*(-10 + 3*d)) + 
 (2*(-4 + d)^2*x*HH[0, 0, x, 0, x, x])/(3*(-3 + d)*(-10 + 3*d)) - 
 ((-2 + d)*AA[x]*II[0, 0, x])/((-10 + 3*d)*x);

GG[x_, 0, x_, 0, x_] /; UnsameQ[0, x] :=
 ((-2 + d)^2*(-16 + 5*d)*AA[x]^3)/(12*(-3 + d)^2*(-10 + 3*d)*x^2) - 
 (4*(-4 + d)*(-7 + 2*d)*x*HH[0, 0, x, 0, x, x])/(3*(-3 + d)*(-10 + 3*d));

GG[x_, 0, x_, x_, x_] /; UnsameQ[0, x] :=
  -(FF[x, 0, x, x]/(-3 + d)) - ((-2 + d)*AA[x]*II[x, x, x])/(2*(-3 + d)*x);

GG[x_, x_, x_, x_, x_] /; UnsameQ[0, x] :=
 -((-2 + d)^2*(-17 + 5*d)*AA[x]^3)/(3*(-3 + d)^2*(-10 + 3*d)*x^2) + 
 (8*(-4 + d)^2*x*HH[0, 0, x, 0, x, x])/(3*(-3 + d)*(-10 + 3*d)) + 
 (2*(-4 + d)^2*x*HH[0, x, x, x, 0, x])/((-3 + d)*(-10 + 3*d)) - 
 (3*(-4 + d)*x*HH[0, x, x, x, x, x])/(2*(-3 + d)) - 
 ((-2 + d)*AA[x]*II[x, x, x])/((-3 + d)*x);

(*--------------- Two-scale identities --------------- *)

FF[0, 0, x_, y_] /; UnsameQ[x,y] := (3 - d)*GG[0, 0, 0, x, y];

FF[0, x_, x_, y_] /; (UnsameQ[0,x] && UnsameQ[0,y] && UnsameQ[x,y]) :=
  ((-2 + d)^2*AA[x]^3)/(12*(-3 + d)*x^2) + FF[x, 0, x, y] - 
  (4*(-4 + d)*x*HH[0, 0, x, 0, x, x])/3 - (-4 + d)*x*HH[0, x, x, x, 0, x] + 
  ((-4 + d)*(4*x - 3*y)*HH[0, x, x, x, y, x])/4 + 
  ((-2 + d)*AA[x]*II[x, x, y])/(2*x) + 
  (y*(-4*x + y)*HHp[y, x, x, x, 0, x])/2;

FF[0, x_, y_, y_] /; (UnsameQ[0,x] && UnsameQ[0,y] && UnsameQ[x,y]) :=
  ((-2 + d)^2*AA[y]^3)/(12*(-3 + d)*y^2) + FF[y, 0, x, y] - 
  (4*(-4 + d)*y*HH[0, 0, y, 0, y, y])/3 - (-4 + d)*y*HH[0, y, y, y, 0, y] - 
  ((-4 + d)*(3*x - 4*y)*HH[0, y, y, y, x, y])/4 + 
  ((-2 + d)*AA[y]*II[x, y, y])/(2*y) + 
  (x*(x - 4*y)*HHp[x, y, y, y, 0, y])/2;

FF[x_, 0, 0, y_] /; (UnsameQ[x, 0] && UnsameQ[x,y]) :=
 ((-4 + d)*(x - y)*GG[0, 0, 0, x, y])/(2*(x + y)) - 
 ((-2 + d)*y*GG[0, 0, x, 0, y])/(2*(x + y)) - ((-2 + d)*AA[y]*II[0, 0, x])/
  (2*(x + y)) - ((-2 + d)*y*AA[x]*II[0, 0, y])/(2*x*(x + y));

FF[x_, 0, y_, y_] /; (UnsameQ[0, x] && UnsameQ[0, y] && UnsameQ[x, y]) :=
  -(((x - 2*y)*FF[y, 0, x, y])/x) -
  ((-2 + d)*(x - y)*GG[0, 0, y, x, y])/(2*x) -
  ((-2 + d)*AA[x]*II[0, 0, y])/(2*x) +
  ((-2 + d)*AA[y]*II[0, 0, y])/(2*x) -
  ((-2 + d)*(x - y)*AA[y]*II[0, x, y])/(2*x*y);

FF[x_, x_, y_, y_] /; (UnsameQ[0, x] && UnsameQ[0, y] && !OrderedQ[{y, x}]) :=
 ((-2 + d)^2*AA[x]^2*AA[y])/(4*(-3 + d)*x*y) +
 ((-2 + d)^2*AA[x]*AA[y]^2)/(4*(-3 + d)*x*y) - FF[y, x, x, y] +
 (-4 + d)*GG[0, x, x, y, y];

GG[0, 0, x_, y_, y_] /; (UnsameQ[0, x] && UnsameQ[0,y] && UnsameQ[x,y]) :=
((-2 + d)^2*AA[x]*AA[y]^2)/(2*(-3 + d)*x*y) + ((x - 4*y)*FF[y, 0, x, y])/x + 
 ((-2 + d)*(x - y)*GG[0, 0, y, x, y])/x - ((-2 + d)*AA[y]*II[0, 0, x])/
  (2*y) + ((-2 + d)*AA[x]*II[0, 0, y])/x - ((-2 + d)*AA[y]*II[0, 0, y])/x + 
 ((-2 + d)*(x - y)*AA[y]*II[0, x, y])/(x*y);

GG[0, x_, y_, x_, y_] /; (UnsameQ[0, x] && UnsameQ[0,y] && UnsameQ[x,y]) :=
 -(((-2 + d)*AA[x]^2*AA[y])/((-3 + d)*(x - y)*y)) - 
 ((-2 + d)*AA[x]*AA[y]^2)/((-3 + d)*(x - y)*y) + 
 (4*(x + y)*FF[y, x, x, y])/((-2 + d)*(x - y)) - 
 (4*(-4 + d)*x*GG[0, x, x, y, y])/((-2 + d)*(x - y)) - 
 (2*AA[x]*II[0, x, y])/(x - y) + (2*AA[y]*II[0, x, y])/(x - y);

GG[0, x_, x_, x_, y_] /; (UnsameQ[0, x] && UnsameQ[0,y] && UnsameQ[x, y]) :=
((-2 + d)^2*AA[x]^3)/(2*(-3 + d)*x*(x - y)) - 
 ((-2 + d)^2*AA[x]^2*AA[y])/(2*(-3 + d)*x*(x - y)) - 
 ((3*x - y)*FF[x, x, x, y])/(x - y) + (2*y*FF[y, x, x, x])/(x - y) - 
 ((-2 + d)*AA[x]*II[0, x, y])/(2*x);

GG[y_, 0, 0, 0, x_] /; (UnsameQ[0, x] && UnsameQ[0, y] && !OrderedQ[{y, x}]) :=
 ((-4 + d)*(-2 + d)^2*AA[x]^3)/(12*(-3 + d)^2*(-10 + 3*d)*x^2) - 
 ((-4 + d)*(-2 + d)^2*AA[y]^3)/(12*(-3 + d)^2*(-10 + 3*d)*y^2) - 
 ((-4 + d)*(x - y)*GG[0, 0, 0, y, x])/((-3 + d)*(x + y)) - 
 ((-2 + d)*(x - y)*GG[0, 0, y, 0, x])/(2*(-3 + d)*(x + y)) + 
 GG[x, 0, 0, 0, y] - ((-4 + d)^2*x*HH[0, 0, 0, 0, x, x])/
  (2*(-3 + d)*(-10 + 3*d)) - ((-4 + d)*(x - y)*HH[0, 0, 0, 0, y, x])/
  (2*(-3 + d)) + ((-4 + d)^2*y*HH[0, 0, 0, 0, y, y])/
  (2*(-3 + d)*(-10 + 3*d)) + (2*(-4 + d)^2*x*HH[0, 0, x, 0, x, x])/
  (3*(-3 + d)*(-10 + 3*d)) - (2*(-4 + d)^2*y*HH[0, 0, y, 0, y, y])/
  (3*(-3 + d)*(-10 + 3*d)) + ((-4 + d)*(-2 + d)*AA[x]*II[0, 0, x])/
  (2*(-3 + d)*(-10 + 3*d)*x) + ((-2 + d)*AA[y]*II[0, 0, x])/
  ((-3 + d)*(x + y)) - ((-2 + d)*AA[x]*II[0, 0, y])/((-3 + d)*(x + y)) - 
 ((-4 + d)*(-2 + d)*AA[y]*II[0, 0, y])/(2*(-3 + d)*(-10 + 3*d)*y);

GG[x_, 0, x_, 0, y_] /; (UnsameQ[0, x] && UnsameQ[x, y]) :=
 ((-4 + d)*(-x + y)*GG[0, 0, 0, x, y])/(2*(-3 + d)*(x + y)) + 
 ((-2 + d)*y*GG[0, 0, x, 0, y])/(2*(-3 + d)*(x + y)) + 
 ((-2 + d)*AA[y]*II[0, 0, x])/(2*(-3 + d)*(x + y)) + 
 ((-2 + d)*y*AA[x]*II[0, 0, y])/(2*(-3 + d)*x*(x + y)) - 
 ((-2 + d)*AA[x]*II[0, x, y])/(2*(-3 + d)*x);

GG[x_, 0, y_, 0, x_] /; (UnsameQ[0, x] && UnsameQ[x, y]) :=
 ((-4 + d)*(-x + y)*GG[0, 0, 0, x, y])/(2*(-3 + d)*(x + y)) + 
 ((-2 + d)*y*GG[0, 0, x, 0, y])/(2*(-3 + d)*(x + y)) + 
 ((-2 + d)*AA[y]*II[0, 0, x])/(2*(-3 + d)*(x + y)) + 
 ((-2 + d)*y*AA[x]*II[0, 0, y])/(2*(-3 + d)*x*(x + y)) - 
 ((-2 + d)*AA[x]*II[0, x, y])/(2*(-3 + d)*x);

GG[x_, 0, y_, 0, y_] /; (UnsameQ[0, x] && UnsameQ[0, y] && UnsameQ[x, y]) :=
 -((-2 + d)^2*AA[x]*AA[y]^2)/(4*(-3 + d)^2*x*y) - 
 ((-2 + d)^2*(-4*x + d*x - 10*y + 3*d*y)*AA[y]^3)/
  (12*(-3 + d)^2*(-10 + 3*d)*x*y^2) + 
 ((x - y)*(-18*x + 5*d*x - 10*y + 3*d*y)*GG[0, 0, 0, x, y])/
  (2*(-3 + d)*x*(x + y)) + ((-2 + d)*(x - y)*GG[0, 0, x, 0, y])/
  (2*(-3 + d)*(x + y)) + ((-4 + d)*(x - y)^2*HH[0, 0, x, 0, y, y])/
  (2*(-3 + d)*x) - (2*(-4 + d)*y*(-4*x + d*x - 10*y + 3*d*y)*
   HH[0, 0, y, 0, y, y])/(3*(-3 + d)*(-10 + 3*d)*x) + 
 ((-2 + d)*(x - y)*AA[y]*II[0, 0, x])/(2*(-3 + d)*y*(x + y)) + 
 ((-2 + d)*(x - y)*AA[x]*II[0, 0, y])/(2*(-3 + d)*x*(x + y)) - 
 ((-2 + d)*(x + y)*AA[y]*II[0, x, y])/(2*(-3 + d)*x*y);

GG[x_, 0, x_, x_, y_] /; (UnsameQ[0, x] && UnsameQ[x, y]) :=
 -(FF[x, 0, x, y]/(-3 + d)) - ((-2 + d)*AA[x]*II[x, x, y])/(2*(-3 + d)*x);

GG[x_, 0, x_, y_, x_] /; (UnsameQ[0, x] && UnsameQ[x, y]) :=
 -(FF[x, 0, x, y]/(-3 + d)) - ((-2 + d)*AA[x]*II[x, x, y])/(2*(-3 + d)*x);

GG[x_, y_, y_, y_, y_] /; (UnsameQ[0,x] && UnsameQ[0,y] && UnsameQ[x,y]) :=
 -((-2 + d)^2*AA[x]*AA[y]^2)/(2*(-3 + d)^2*x*y) - 
 ((-4 + d)*(-2 + d)^2*AA[y]^3)/(6*(-3 + d)^2*(-10 + 3*d)*y^2) - 
 (4*(x - y)*FF[y, 0, x, y])/((-3 + d)*x) - 
 ((-2 + d)*(x - y)*GG[0, 0, y, x, y])/((-3 + d)*x) + 
 (8*(-4 + d)^2*y*HH[0, 0, y, 0, y, y])/(3*(-3 + d)*(-10 + 3*d)) + 
 (2*(-4 + d)^2*y*HH[0, y, y, y, 0, y])/((-3 + d)*(-10 + 3*d)) + 
 ((-4 + d)*(x - 4*y)*HH[0, y, y, y, x, y])/(2*(-3 + d)) - 
 ((-2 + d)*AA[x]*II[0, 0, y])/((-3 + d)*x) + ((-2 + d)*AA[y]*II[0, 0, y])/
  ((-3 + d)*x) - ((-2 + d)*(x - y)*AA[y]*II[0, x, y])/((-3 + d)*x*y) - 
 ((-2 + d)*AA[y]*II[x, y, y])/((-3 + d)*y);

(*--------------- Three-scale identities --------------- *)

FF[0, x_, y_, z_] /; (UnsameQ[0, x] && UnsameQ[0, y] && UnsameQ[0, z] &&
                      UnsameQ[x, y] && UnsameQ[x, z] && UnsameQ[y, z]) :=
  -((x - y)*FF[x, x, y, y])/(2*z) +
   ((-4*x + d*x + 4*y - d*y - 10*z + 3*d*z)*GG[0, x, x, y, y])/(4*z) -
   ((-3 + d)*(-x + y + z)*GG[x, 0, x, y, z])/(2*z) -
   ((-3 + d)*(x - y + z)*GG[y, 0, y, x, z])/(2*z) -
   ((-4 + d)*(-x^2 + 2*x*y - y^2 - 2*x*z - 2*y*z + 3*z^2)*
     HH[0, x, y, x, z, y])/(4*z) - ((-2 + d)*(x - y)*AA[x]*II[0, y, y])/
     (4*x*z) + ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
     HHp[z, x, x, y, 0, y])/2;

GG[0, 0, x_, y_, z_] /; (UnsameQ[0, x] && UnsameQ[0, y] && UnsameQ[0, z] && 
                         UnsameQ[x, y] && UnsameQ[x, z] && UnsameQ[y, z]) :=
 (-2*FF[x, 0, y, z])/(-2 + d) - (2*y*FF[y, 0, x, z])/((-2 + d)*(y - z)) +
 (2*z*FF[z, 0, x, y])/((-2 + d)*(y - z)) - (AA[y]*II[0, 0, x])/(y - z) +
 (AA[z]*II[0, 0, x])/(y - z) - (AA[x]*II[0, y, z])/x;

GG[0, x_, z_, y_, z_] /; (UnsameQ[0, x] && UnsameQ[0, y] && UnsameQ[0, z] &&
                          UnsameQ[x, y] && UnsameQ[x, z] && UnsameQ[y, z]) :=
 (-2*x*FF[x, y, z, z])/((-2 + d)*(x - z)) - (2*y*FF[y, x, z, z])/
  ((-2 + d)*(y - z)) + (2*(x + y - 2*z)*z*FF[z, x, y, z])/
  ((-2 + d)*(x - z)*(y - z)) - (AA[y]*II[0, x, z])/(y - z) +
  (AA[z]*II[0, x, z])/(y - z) - (AA[x]*II[0, y, z])/(x - z) +
  (AA[z]*II[0, y, z])/(x - z);


